An F-Type Normal-Reference Calibration for High-Dimensional Covariance Testing

An F-type normal-reference calibration is developed for testing equality of two high-dimensional covariance matrices with unknown means. The test statistic is a ratio whose numerator measures the Frobenius covariance discrepancy and whose denominator estimates its null expectation. Their difference is the complete Li-Chen statistic. Under suitable moment and trace conditions, we establish a Gaussian-reference approximation. After standardization, the statistic and its reference share the normal or nonnormal limits determined by a convergent normalized spectrum. The reference is a ratio of independent chi-square-type mixtures. Applying Welch-Satterthwaite matching to its two components gives an ordinary F approximation, with degrees of freedom estimated from independent four-observation blocks. The effect of estimating the population means is controlled by an exact expansion, and local-power and consistency results are established. The ordinary F approximation is asymptotically valid under a diffuse spectrum, whereas a covariance spike can produce a nonvanishing approximation error. Simulation studies examine empirical size and power under normal and nonnormal sampling. Averaging the trace estimates over fixed partitions improves their stability, but does not remove size inflation in the strongly correlated settings.

==> anc/README.txt <==
REPRODUCIBILITY MATERIALS
An F-Type Normal-Reference Calibration for High-Dimensional Covariance Testing
Revision: 21 October 2026

PAPER
The source submission contains main.tex, main.bbl, references.bib and the
PDF figures in figures/. Compile main.tex with pdfLaTeX twice; main.bbl is
supplied. To rebuild references, use pdflatex main.tex, bibtex main, then
pdflatex main.tex twice. No custom document class or style is required.
The manuscript retains its fixed title-page date, October 22, 2026.

CONTENTS AND COUNTS
The current main comparison and extensions have 104 settings with 10,000
new datasets each (1,040,000 datasets): 760,000 for the original 36 size,
36 power and four independent null-calibration settings, and 280,000
for dimension/sample-size extensions, pure-correlation alternatives,
additional null calibration/validation, and mixed Gaussian/skewed groups.

The local-power and spike checks use 12 settings with 10,000 original-data
replications each (120,000 datasets). Central local-reference predictions
use 1,000,000 draws in each of nine settings; exact spiked-reference
probabilities use 100,000 draws in each of three settings. Reference draws
are not additional original-data repetitions of the test.

The NR3 centering/cumulant diagnostic uses four settings with 10,000
Gaussian datasets each (40,000 datasets). Each is evaluated with both
known and estimated means. Thus this revision contains 1,200,000 new
original-data datasets, plus the separately counted reference draws.
The historical experiments in Appendix F retain their original counts;
they are not pooled with the new experiment. Their earlier run scripts
and raw archives are not included in this current-code subset.

The arXiv archive includes current code, protocols and numerical summaries.
The separate simulation_revision_files.zip additionally contains the
replicate-level NPZ files and the manuscript PDF. Historical or temporary
compilation files are omitted from both archives.

RUNNING THE CURRENT STUDIES
Run on Linux from anc/reproducibility, with NumPy, SciPy and Matplotlib
installed. The NR3 scripts record CPU affinity with os.sched_getaffinity;
the supplied scripts have been validated in the Linux environment listed
in environment.txt.

  OPENBLAS_NUM_THREADS=1 OMP_NUM_THREADS=1 python run_comparison_v13.py --engine compare_methods_v13 --workers 4
  OPENBLAS_NUM_THREADS=1 OMP_NUM_THREADS=1 python summarize_comparison_v13.py
  OPENBLAS_NUM_THREADS=1 OMP_NUM_THREADS=1 python theory_validation.py --backend fast --workers 2
  OPENBLAS_NUM_THREADS=1 OMP_NUM_THREADS=1 python nr3_diagnostic_v13.py

All seeds, actual counts and implementation hashes are recorded in the
protocols. The main run resumes matching checkpoints and rejects conflicting
settings. Use an empty results directory to run a different design; do not
mix old and new NPZ files. Existing completed files are validated before reuse.
Summary scripts regenerate tables and figures, without automatically editing
the manuscript's prose. The table and narrative numbers in main.tex were
checked against the saved summaries.

F20 IMPLEMENTATION
fullsample_covariance_f.py and pooled_covariance_f.py retain the original
mathematical implementation. fast_pooled_covariance_f.py reuses observation
Gram entries and an optional single-thread C kernel in fast_trace_kernel.c.
A local C compiler enables the kernel; otherwise the code falls back to
NumPy. Compilation occurs in a temporary directory. No compiled binary
is distributed. The statistical formulas, fixed 20 permutation pairs,
partition seed 2026101743 and failure convention are unchanged.
verify_fast_implementation.py reproduces the 278-case agreement check.
Its record is fast_implementation_validation.json.

Benchmark separately after other computations finish:
  OPENBLAS_NUM_THREADS=1 OMP_NUM_THREADS=1 python benchmark_v13.py
The timing_v13.csv measurements use sequential single-thread calls and exclude
data generation and compilation. F20 includes baseline diagnostics. Per-draw
seconds saved during parallel simulations are not used as formal timings.

NR3 SCOPE AND VERIFICATION
NR3 implements Sections 2.1 and 2.3 of arXiv:2212.12338v1 with sample-residual
centering. Its formulas were checked against that preprint. An independent
execution of the official HDNRA three-cumulant mean-test C++ component on
explicit outer-product features agreed on 22 quantities across 18 evaluations
of nine datasets. This is a component check; the full final-publication
covariance-test simulation software was not obtained. See NR3_AUDIT.md for
pinned source URLs, source hashes, assumptions, and independent-check commands.
The third-party C++ source and Armadillo headers must be obtained separately
for nr3_independent_audit.py; they are unnecessary for the production simulations.

No clipping or regularization is applied to NR3 cumulant estimates. Invalid
calibrations are retained as nonrejections with decision score one. This score
is a convention, not an inferential p-value. The declared failure policy may
differ from other software wrappers. Diagnostic raw files retain invalid df
as NaN while retaining finite statistic/cumulant values and failure flags.

INTERPRETATION
Size-adjusted power uses separate method-specific null samples and known
simulation models. It is a diagnostic comparison, not an available correction
for an unknown data-generating distribution. Reported conditional power errors
and intervals exclude uncertainty in the estimated null quantile.
Strong spikes retain F-approximation error. No uniform power advantage is
claimed for F20. The Gaussian-reference distribution is distinguished from
the exact finite-sample original-data distribution throughout the paper.

Environment versions are in environment.txt.


==> anc/reproducibility/NR3_AUDIT.md <==
# NR3 implementation and calibration audit

Audit date: 2026-10-21. No formula or failure-handling rule in
`compare_methods.py` was changed.

## Scope and sources

The formulas checked are Sections 2.1 and 2.3 of
[arXiv:2212.12338v1](https://arxiv.org/html/2212.12338v1), the preprint underlying
Wang, Zhu and Zhang (2024), *Journal of Multivariate Analysis* 204, 105354,
DOI [10.1016/j.jmva.2024.105354](https://doi.org/10.1016/j.jmva.2024.105354).
The publisher's abstract and bibliographic record were available, but the final
paper's full technical text and original covariance-test simulation code were
not obtained. Therefore this audit does not establish that every implementation
choice in the final publication is identical to the preprint.

The independent numerical reference is the official HDNRA package's
`zz2022_tsbf_3cnrt_cpp` function, exposed in R as `ZZ2022.TSBF.3cNRT`. This
implements a three-cumulant two-sample **mean Behrens--Fisher** test. We supply
explicit outer-product feature rows to it. This checks the shared statistic,
trace estimates and three-cumulant calibration; it is not a claim that the
covariance paper's complete author software was found.

- Package repository: https://github.com/nie23wp8738/HDNRA
- Pinned commit: `487304673a767caff8f4d57f1e375e6f60b849d6`
- C++ source: https://raw.githubusercontent.com/nie23wp8738/HDNRA/487304673a767caff8f4d57f1e375e6f60b849d6/src/HDNRA.cpp
- SHA256 of the entire downloaded C++ source:
  `5bf86a4b20ca9aa728eff49bcfb9f2a205e7a3ffd1cbeed416289b707014ad6f`
- R wrapper: https://github.com/nie23wp8738/HDNRA/blob/487304673a767caff8f4d57f1e375e6f60b849d6/R/ZZ2022.TSBF.3cNRT.R
- Package documentation: https://nie23wp8738.github.io/HDNRA/reference/ZZ2022.TSBF.3cNRT.html
- Downloaded package metadata: version 2.1.0; GPL (>= 3).

The third-party source and Armadillo headers used locally are not required in
the manuscript upload. The verification script accepts the downloaded pinned
source and checks its SHA256 before extraction.

## Formula and independent execution check

The current Python implementation agrees term by term with the preprint for:

1. The difference-of-feature-means statistic with the two sample covariance
   trace terms subtracted.
2. The Gaussian-unbiased second and third within-group trace corrections.
3. The two corrected mixed cubic traces.
4. The finite-sample coefficients in K2 and K3.
5. The shifted scaled chi-square parameters beta0, beta1 and degrees of freedom.

The independent script `nr3_independent_audit.py` extracts the complete official
C++ function and compiles it with Armadillo and BLAS. Statistical expressions
are preserved; only additional return slots for intermediate quantities and a
binary-input command-line harness are added. Explicit feature rows are
`vec(xx')`, whereas the production Python implementation uses Gram identities.

The check uses 18 evaluations of nine datasets: three independent draws at each of
`(p,n1,n2,rho)=(4,10,14,0),(50,50,80,.25),(200,20,30,0)`, with both known-mean
and sample-mean centering. The covariance is `(1-rho)I+rho11'`. Thus both the
low-dimensional and Gram branches of the official routine are exercised.
The seed is 2026102147. All 22 quantities (statistic, raw and corrected traces,
K2, K3 and calibration parameters) agreed. The largest absolute difference
divided by `max(1,abs(reference))` was `1.98895e-11`. All 18 cases had positive
K2 and K3; their chi-square tail probabilities also agreed.

The production code treats nonpositive/nonfinite K2 or K3 as invalid and records
a nonrejection. The HDNRA R wrapper directly evaluates the transformed
chi-square tail without this explicit invalid-calibration rule. Agreement of
the valid calibration formulas does **not** validate equivalence of these
failure policies. The declared production policy is retained and its frequency
is reported separately; no clipping or result-dependent adjustment is used.

The complete per-case numerical agreement record is `nr3_independent_agreement.json`.
To rerun with the pinned source and installed Armadillo headers:

```bash
OPENBLAS_NUM_THREADS=1 OMP_NUM_THREADS=1 python nr3_independent_audit.py \
  --source /path/to/HDNRA.cpp --include /path/to/armadillo/headers \
  --out /path/to/audit-output
```

## Paired 10,000-draw centering and cumulant diagnostic

`nr3_diagnostic_v13.py` uses four Gaussian null settings: I or
S=`0.7I+0.3*11'`, p=50 or 200, and `(n1,n2)=(50,80)`. There are 10,000 independent
datasets per setting. Estimated-mean and known-mean evaluations use identical
observations. Independent setting streams use seed 2026102148. No F20 statistic
is evaluated. The process is restricted to one CPU and one BLAS thread.

All replicate-level values (p-value, failure indicator, df, statistic, K2 and
K3) are retained in `nr3_diagnostic_v13_results/cell_*.npz`. `summary.csv` and
`summary.json` report rejection and failure frequencies, means and medians of
K2/K2_population and K3/K3_reference, the statistic's empirical mean and
variance, and Monte Carlo errors for the principal paired/mean summaries.

For Gaussian observations with covariance eigenvalues lambda, the feature
covariance has traces

```
t2 = 2 * ((sum lambda^2)^2 + sum lambda^4)
t3 = 4 * ((sum lambda^3)^2 + sum lambda^6)
K2 = 2*t2 * (1/[n(n-1)] + 2/[nm] + 1/[m(m-1)])
K3_reference = 8*t3 * ((n-2)/[n^2(n-1)^2] + 3/[n^2*m]
                     + 3/[n*m^2] + (m-2)/[m^2(m-1)^2])
```

K2 is also the exact null variance of the known-mean U statistic. The value
labelled K3_reference is the third cumulant of the **Gaussian-reference**
statistic, and is not asserted to be the exact third cumulant of the statistic
computed from non-Gaussian quadratic features.

Results: known-mean empirical Var(T)/K2 is 0.997 and 1.023 under I at p=50 and
200, while mean estimated K2/K2 is 2.885 and 8.381. The corresponding medians
are 2.832 and 8.264. Known-mean rejection frequencies are 0.31% and 0.00%.
Under S, mean K2 ratios are 1.332 and 1.359 and rejection frequencies are 4.29%
and 3.99%. At I,p=200 the nonpositive-K3 frequencies are 3.39% with estimated
means and 3.99% with known means; other tested settings have zero failures.
These findings identify substantial cumulant-estimation distortion in the
diffuse finite-sample settings. They do not attribute every size discrepancy
to K2 alone, or establish failure of the original method under its asymptotic
conditions.

## Exact finite-sample K2 expectation for the known-mean I diagnostic

The following is an audit calculation, not a modification of the test. Let
z be the centered feature, Omega its covariance, and
`kappa = E||z||^4 - (tr Omega)^2 - 2 tr(Omega^2)`.
For the unbiased sample covariance S from n independent feature observations,
the second-trace correction used by NR3 has expectation

```
E[ (n-1)^2/[(n-2)(n+1)] * {tr(S^2) - (tr S)^2/(n-1)} ]
 = tr(Omega^2) + (n-1)/[n(n+1)] * kappa.
```

This follows by expanding the fourth moments of the centered sample covariance;
the two required identities are

```
E tr(S^2) = E||z||^4/n
          + (n^2-2n+2)/[n(n-1)] tr(Omega^2)
          + (tr Omega)^2/[n(n-1)],
E (tr S)^2 = E||z||^4/n
            + (n-1)/n (tr Omega)^2
            + 2/[n(n-1)] tr(Omega^2).
```

For x~N(0,I_p), z=vec(xx'-I), `||z||^2=R^2-2R+p` with R~chi-square(p).
Expansion of its fourth feature moment gives
`kappa=4p(2p^2+5p+5)` and `tr(Omega^2)=2p(p+1)`.
The mixed second trace between independent groups is unbiased. Substitution
therefore yields exact expected K2 ratios 2.8884527783 and 8.3861709364 at
p=50 and 200. The observed means 2.8848116486 and 8.3813683192 differ from these
by 0.76 and 0.35 Monte Carlo standard errors. This additional agreement is a
separate check on both the code and the interpretation of the finite-sample
variance overestimate.

The calculation requires independent features and thus applies to the
known-mean diagnostic; it is not asserted for sample-residual features.
The preprint establishes unbiasedness of its trace corrections when the
**induced features** are Gaussian, and its ratio-consistency condition C4
includes p^2/n tending to a finite positive constant. Gaussian original
observations do not make the quadratic features Gaussian. Here n=n1+n2.
With proportional sample sizes the relative bias calculated above is
O(p/n_min), which vanishes in the C4 regime. Thus this calculation describes
a finite-sample discrepancy and is consistent with the preprint's
asymptotic consistency regime.


==> anc/reproducibility/benchmark_v13.py <==
"""Sequential, single-threaded timings for fixed Gaussian data.

Run after the simulations finish so that background workers do not contaminate
measurement. Data generation and the optional C compilation are excluded.
Both F20 implementations return the same baseline diagnostics; this measures
these supplied implementations, not intrinsic statistical-method efficiency.

  OPENBLAS_NUM_THREADS=1 OMP_NUM_THREADS=1 python benchmark_v13.py

An additional (p,n1,n2)=(200,100,160) row is included by default. The output
records medians of 100 independent timing calls after three warm-up calls.
"""
import os
for _name in ('OPENBLAS_NUM_THREADS','OMP_NUM_THREADS','MKL_NUM_THREADS',
              'VECLIB_MAXIMUM_THREADS','NUMEXPR_NUM_THREADS'):
    os.environ[_name]='1'

import csv
import platform
import time
from pathlib import Path
import numpy as np
import scipy

from pooled_covariance_f import pooled_covariance_f as original_f20
from fast_pooled_covariance_f import pooled_covariance_f as accelerated_f20, _KERNEL
from compare_methods import nr3

CASES=((50,20,30),(200,20,30),(50,50,80),(200,50,80),(200,100,160))
REPETITIONS=100
WARMUPS=3
SEED=2026102152


def main():
    rows=[]
    for case_id,(p,n1,n2) in enumerate(CASES):
        rng=np.random.default_rng(np.random.SeedSequence([SEED,case_id]))
        x=rng.standard_normal((n1,p));y=rng.standard_normal((n2,p))+.5
        # The method objects have already been imported, so C compilation (if
        # available) occurs outside all timing intervals.
        for method,fn in [('original_F20',original_f20),
                          ('accelerated_F20',accelerated_f20),('NR3',nr3)]:
            for _ in range(WARMUPS):fn(x,y)
            times=np.empty(REPETITIONS)
            for k in range(REPETITIONS):
                begin=time.perf_counter_ns()
                fn(x,y)
                times[k]=(time.perf_counter_ns()-begin)*1e-9
            rows.append(dict(p=p,n1=n1,n2=n2,method=method,
                             median_seconds=float(np.median(times)),
                             q25_seconds=float(np.quantile(times,.25)),
                             q75_seconds=float(np.quantile(times,.75)),
                             repetitions=REPETITIONS,warmups=WARMUPS,
                             seed=SEED,case_id=case_id,blas_threads=1,
                             C_backend_active=bool(_KERNEL is not None),
                             python_version=platform.python_version(),
                             numpy_version=np.__version__,scipy_version=scipy.__version__))
    destination=Path(__file__).with_name('timing_v13.csv')
    with destination.open('w',newline='') as handle:
        writer=csv.DictWriter(handle,fieldnames=list(rows[0]))
        writer.writeheader();writer.writerows(rows)
    for row in rows:
        print(f'p={row["p"]}, n=({row["n1"]},{row["n2"]}), '
              f'{row["method"]}: {row["median_seconds"]*1000:.3f} ms')
    print('Saved',destination)


if __name__=='__main__':main()


==> anc/reproducibility/compare_methods.py <==
"""NR3: residual-centred implementation of arXiv:2212.12338v1, Sec 2.1/2.3.
This is an independent implementation, not the authors' software. No clipping of
NR3 cumulant estimates. Invalid calibrations are recorded and count as nonreject.
LC uses Li & Chen (2012), eqs 2.6--2.7. F20 is the unchanged release algorithm.
"""
import time
import numpy as np
from scipy.stats import chi2, norm
from pooled_covariance_f import pooled_covariance_f

def center(a):
    return a-a.mean(0,keepdims=True)-a.mean(1,keepdims=True)+a.mean()

def nr3(x,y,explicit=False,center_observations=True):
    if center_observations:
        x=x-x.mean(0); y=y-y.mean(0)
    n,m=len(x),len(y)
    g=(x@x.T)**2; h=(y@y.T)**2; c=(x@y.T)**2
    T=(g.sum()-np.trace(g))/(n*(n-1))+(h.sum()-np.trace(h))/(m*(m-1))-2*c.mean()
    G,H,C=center(g),center(h),center(c)
    if explicit:
        W=(x[:,:,None]*x[:,None,:]).reshape(n,-1); V=(y[:,:,None]*y[:,None,:]).reshape(m,-1)
        mw,mv=W.mean(0),V.mean(0)
        W-=mw; V-=mv
        T=float((mw-mv)@(mw-mv)-np.sum(W*W)/(n*(n-1))-np.sum(V*V)/(m*(m-1)))
        A=W.T@W/(n-1); B=V.T@V/(m-1)
        t1,t2=np.trace(A),np.trace(B)
        a1,a2=np.trace(A@A),np.trace(B@B)
        b1,b2=np.trace(A@A@A),np.trace(B@B@B)
        cross=np.trace(A@B); c112=np.trace(A@A@B); c122=np.trace(A@B@B)
    else:
        t1,t2=np.trace(G)/(n-1),np.trace(H)/(m-1)
        a1,a2=np.sum(G*G)/(n-1)**2,np.sum(H*H)/(m-1)**2
        b1,b2=np.sum((G@G)*G)/(n-1)**3,np.sum((H@H)*H)/(m-1)**3
        cross=np.sum(C*C)/((n-1)*(m-1))
        c112=np.sum((G@C)*C)/((n-1)**2*(m-1))
        c122=np.sum((C@H)*C)/((n-1)*(m-1)**2)
    def corrected(n,t,a,b):
        return ((n-1)**2/((n-2)*(n+1))*(a-t*t/(n-1)),
                (n-1)**4/((n*n+n-6)*(n*n-2*n-3))*(b-3*a*t/(n-1)+2*t**3/(n-1)**2))
    s1,v1=corrected(n,t1,a1,b1); s2,v2=corrected(m,t2,a2,b2)
    v112=(n-1)/((n-2)*(n+1))*((n-1)*c112-cross*t1)
    v122=(m-1)/((m-2)*(m+1))*((m-1)*c122-cross*t2)
    k2=2*(s1/(n*(n-1))+2*cross/(n*m)+s2/(m*(m-1)))
    k3=8*((n-2)*v1/(n*n*(n-1)**2)+3*v112/(n*n*m)+3*v122/(n*m*m)+(m-2)*v2/(m*m*(m-1)**2))
    fail=not(np.isfinite(k2+k3+T) and k2>0 and k3>0)
    df=8*k2**3/k3**2 if not fail else np.nan
    pv=chi2.sf((T+2*k2*k2/k3)/(k3/(4*k2)),df) if not fail else 1.
    if not np.isfinite(pv): pv=1.; fail=True
    return np.array([pv,float(fail),df,T,k2,k3])

def evaluate(x,y):
    start=time.perf_counter(); f=pooled_covariance_f(x,y); tf=time.perf_counter()-start
    start=time.perf_counter(); nr=nr3(x,y); tn=time.perf_counter()-start
    sd=2*f['D'][0]/len(y)+2*f['D'][1]/len(x)
    lc=float(norm.sf(f['U']/sd)) if sd>0 and np.isfinite(sd) else 1.
    cp=float(chi2.sf(f['statistic']*f['df1'],f['df1'])) if not f['failure'] else 1.
    return [f['p.value'],cp,lc,nr[0],float(f['failure']),float(nr[1]),f['df1'],f['df2'],nr[2],tf,tn]

if __name__=='__main__':
    rng=np.random.default_rng(835)
    for n,m,p in [(11,15,4),(20,31,6)]:
        x=rng.normal(size=(n,p)); y=rng.normal(size=(m,p))
        np.testing.assert_allclose(nr3(x,y),nr3(x,y,True),rtol=1e-10,atol=1e-10)
        np.testing.assert_allclose(nr3(x+5,y-3),nr3(x,y),rtol=1e-10,atol=1e-10)
    x=rng.normal(size=(50,200)); y=rng.normal(size=(80,200))
    t=time.perf_counter()
    for _ in range(30): evaluate(x,y)
    print('NR3 explicit-feature and translation checks passed; seconds/evaluation', (time.perf_counter()-t)/30)


==> anc/reproducibility/compare_methods_v13.py <==
"""v13 execution wrapper; all statistical formulas are unchanged.

The independently checked fast pooled evaluator uses the same fixed
partitions and full-sample statistic as the original implementation.
The reference NR3/LC/Chi20 evaluator remains in compare_methods.py.
"""
import compare_methods as _reference
from fast_pooled_covariance_f import pooled_covariance_f as _fast_pooled

_reference.pooled_covariance_f = _fast_pooled


def evaluate(x, y):
    return _reference.evaluate(x, y)


==> anc/reproducibility/comparison_v13_results/paired_differences.csv <==
id,stage,kind,scale,comparison,difference,se,lower,upper
0,core,size,raw,F20-Chi20,-0.0022,0.00046854877419045664,-0.0031183555974132952,-0.001281644402586705
0,core,size,raw,F20-LC,0.0082,0.001446888160340962,0.005364099205731715,0.011035900794268286
0,core,size,raw,F20-NR3,0.0504,0.0021877985844827273,0.046111914774413856,0.054688085225586144
1,core,size,raw,F20-Chi20,-0.0012,0.0003462195644366157,-0.0018785903462957667,-0.0005214096537042331
1,core,size,raw,F20-LC,-0.0018,0.0009054048684415054,-0.0035745935421453504,-2.540645785464933e-05
1,core,size,raw,F20-NR3,0.0427,0.0020219000489590973,0.03873707590404017,0.04666292409595983
1,core,size,adjusted,F20-Chi20,-0.0001,0.00010000000000000003,-0.00029600000000000004,9.600000000000004e-05
1,core,size,adjusted,F20-LC,-0.0003,0.0008888588228738577,-0.002042163292832761,0.001442163292832761
1,core,size,adjusted,F20-NR3,0.0017,0.001108978802050941,-0.00047359845201984407,0.003873598452019844
2,core,size,raw,F20-Chi20,-0.0023,0.00047905526757874143,-0.0032389483244543334,-0.0013610516755456668
2,core,size,raw,F20-LC,0.01,0.0014107441369369535,0.007234941491603571,0.012765058508396428
2,core,size,raw,F20-NR3,0.0406,0.002386573605267044,0.03592231573367659,0.045277684266323406
3,core,size,raw,F20-Chi20,-0.0013,0.0003603387078825142,-0.002006263867449728,-0.0005937361325502722
3,core,size,raw,F20-LC,0.0003,0.0007937594127949223,-0.0012557684490780477,0.0018557684490780476
3,core,size,raw,F20-NR3,0.0513,0.002206199839491694,0.04697584831459628,0.05562415168540372
3,core,size,adjusted,F20-Chi20,0.0,0.0,0.0,0.0
3,core,size,adjusted,F20-LC,-0.0017,0.0007414620533767454,-0.003153265624618421,-0.0002467343753815789
3,core,size,adjusted,F20-NR3,0.0019,0.0015066074427662504,-0.0010529505878218509,0.004852950587821851
4,core,size,raw,F20-Chi20,-0.002,0.00044678849805719,-0.0028757054561920924,-0.0011242945438079076
4,core,size,raw,F20-LC,0.0036,0.0014828768972471177,0.0006935612813956495,0.00650643871860435
4,core,size,raw,F20-NR3,0.0474,0.002129736504302299,0.04322571645156749,0.051574283548432506
5,core,size,raw,F20-Chi20,-0.0013,0.0003603387078825142,-0.002006263867449728,-0.0005937361325502722
5,core,size,raw,F20-LC,-0.0066,0.0010177168440963704,-0.008594725014428886,-0.004605274985571114
5,core,size,raw,F20-NR3,0.0344,0.0018226344119488037,0.030827636552580345,0.03797236344741965
6,core,size,raw,F20-Chi20,-0.0019,0.00043549737748530665,-0.002753574859871201,-0.0010464251401287989
6,core,size,raw,F20-LC,0.0092,0.001439355124462838,0.006378863956052838,0.012021136043947162
6,core,size,raw,F20-NR3,0.054,0.0022602900015460644,0.04956983159696971,0.05843016840303029
7,core,size,raw,F20-Chi20,-0.0006,0.00024488772325231,-0.0010799799375745276,-0.00012002006242547238
7,core,size,raw,F20-LC,0.0004,0.0008602662412303413,-0.001286121832811469,0.002086121832811469
7,core,size,raw,F20-NR3,0.0492,0.002162961821295983,0.044960594830259874,0.05343940516974013
8,core,size,raw,F20-Chi20,-0.0018,0.0004239032547609651,-0.0026308503793314912,-0.0009691496206685084
8,core,size,raw,F20-LC,-0.0064,0.002009056403081575,-0.010337750550039888,-0.002462249449960113
8,core,size,raw,F20-NR3,0.0362,0.0019259613009334506,0.03242511585017044,0.03997488414982957
9,core,size,raw,F20-Chi20,-0.0012,0.0003462195644366157,-0.0018785903462957667,-0.0005214096537042331
9,core,size,raw,F20-LC,-0.0269,0.0017714267682519445,-0.03037199646577381,-0.02342800353422619
9,core,size,raw,F20-NR3,0.0216,0.0014810683158908078,0.018697106100854018,0.024502893899145985
9,core,size,adjusted,F20-Chi20,0.0001,0.0001,-9.599999999999999e-05,0.000296
9,core,size,adjusted,F20-LC,0.0016,0.0014282674801309031,-0.00119940426105657,0.0043994042610565704
9,core,size,adjusted,F20-NR3,0.0001,0.001053617582902402,-0.0019650904624887084,0.002165090462488708
10,core,size,raw,F20-Chi20,-0.0033,0.000573536306077862,-0.00442413115991261,-0.0021758688400873904
10,core,size,raw,F20-LC,-0.0105,0.002144629325430003,-0.014703473477842807,-0.006296526522157194
10,core,size,raw,F20-NR3,0.0389,0.0020147170790189993,0.034951154525122756,0.04284884547487724
11,core,size,raw,F20-Chi20,-0.001,0.0003160854172515713,-0.0016195274178130797,-0.0003804725821869203
11,core,size,raw,F20-LC,-0.0295,0.0018502208872816167,-0.03312643293907197,-0.02587356706092803
11,core,size,raw,F20-NR3,0.0258,0.001610495380166287,0.022643429054874077,0.028956570945125923
12,core,size,raw,F20-Chi20,-0.0026,0.0005092641112364971,-0.0035981576580235344,-0.0016018423419764656
12,core,size,raw,F20-LC,0.004,0.0014277968554335869,0.0012015181633501697,0.0067984818366498305
12,core,size,raw,F20-NR3,0.0552,0.0022838164509780936,0.05072371975608293,0.059676280243917065
13,core,size,raw,F20-Chi20,-0.0007,0.0002644957387172428,-0.0012184116478857958,-0.0001815883521142041
13,core,size,raw,F20-LC,-0.0057,0.0009522823552751657,-0.007566473416339325,-0.0038335265836606756
13,core,size,raw,F20-NR3,0.0481,0.0021398824523068943,0.043905830393478486,0.05229416960652151
14,core,size,raw,F20-Chi20,-0.0032,0.000564807844129381,-0.004307023374493587,-0.002092976625506413
14,core,size,raw,F20-LC,0.0107,0.0014278497384135169,0.007901414512709506,0.013498585487290493
14,core,size,raw,F20-NR3,0.055,0.0022930385523536796,0.05050564443738679,0.05949435556261321
15,core,size,raw,F20-Chi20,-0.0007,0.00026449573871724277,-0.0012184116478857958,-0.00018158835211420422
15,core,size,raw,F20-LC,-0.0003,0.0008306985048744218,-0.0019281690695538668,0.001328169069553867
15,core,size,raw,F20-NR3,0.0539,0.0022583155224414255,0.04947370157601481,0.0583262984239852
16,core,size,raw,F20-Chi20,-0.0033,0.000573536306077862,-0.00442413115991261,-0.0021758688400873904
16,core,size,raw,F20-LC,-0.0012,0.0015231835112030593,-0.004185439681957996,0.0017854396819579961
16,core,size,raw,F20-NR3,0.053,0.0022404468215505625,0.0486087242297609,0.0573912757702391
17,core,size,raw,F20-Chi20,-0.0008,0.0002827436902911185,-0.0013541776329705924,-0.00024582236702940777
17,core,size,raw,F20-LC,-0.0113,0.0011989056416056051,-0.013649855057546985,-0.008950144942453013
17,core,size,raw,F20-NR3,0.04,0.0019596897811653357,0.036159008028915945,0.043840991971084056
18,core,size,raw,F20-Chi20,-0.0033,0.000573536306077862,-0.00442413115991261,-0.0021758688400873904
18,core,size,raw,F20-LC,0.0067,0.001430285136452573,0.003896641132552957,0.009503358867447043
18,core,size,raw,F20-NR3,0.0589,0.0023587359673215556,0.054276877504049754,0.06352312249595025
19,core,size,raw,F20-Chi20,-0.0011,0.000331496589724389,-0.0017497333158598026,-0.0004502666841401977
19,core,size,raw,F20-LC,-0.0016,0.0009590808013918117,-0.003479798370727951,0.0002797983707279509
19,core,size,raw,F20-NR3,0.0538,0.0022563388722686693,0.04937757581035341,0.05822242418964659
20,core,size,raw,F20-Chi20,-0.0017,0.00041198054905211204,-0.0025074818761421395,-0.0008925181238578603
20,core,size,raw,F20-LC,-0.009,0.002037723050741477,-0.012993937179453293,-0.005006062820546705
20,core,size,raw,F20-NR3,0.0375,0.0019518596198491226,0.033674355145095716,0.04132564485490428
21,core,size,raw,F20-Chi20,-0.0008,0.0002827436902911185,-0.0013541776329705924,-0.00024582236702940777
21,core,size,raw,F20-LC,-0.0255,0.0017103413480216967,-0.028852269042122524,-0.022147730957877473
21,core,size,raw,F20-NR3,0.0245,0.001558915655769157,0.02144452531469245,0.02755547468530755
22,core,size,raw,F20-Chi20,-0.0019,0.00043549737748530665,-0.002753574859871201,-0.0010464251401287989
22,core,size,raw,F20-LC,-0.0064,0.001994066606250407,-0.010308370548250798,-0.0024916294517492027
22,core,size,raw,F20-NR3,0.0392,0.0020066735344513283,0.0352669198724754,0.0431330801275246
23,core,size,raw,F20-Chi20,-0.0007,0.0002644957387172428,-0.0012184116478857958,-0.0001815883521142041
23,core,size,raw,F20-LC,-0.0284,0.0018438231933666635,-0.03201389345899866,-0.024786106541001343
23,core,size,raw,F20-NR3,0.0259,0.001588449343583771,0.02278663928657581,0.02901336071342419
24,core,size,raw,F20-Chi20,-0.0039,0.0006233120019582316,-0.005121691523838134,-0.002678308476161866
24,core,size,raw,F20-LC,-0.0887,0.00287124631572085,-0.09432764277881286,-0.08307235722118714
24,core,size,raw,F20-NR3,0.0593,0.002361971399252982,0.05467053605746416,0.06392946394253585
25,core,size,raw,F20-Chi20,-0.001,0.0003160854172515713,-0.0016195274178130797,-0.0003804725821869203
25,core,size,raw,F20-LC,-0.1006,0.003008133788063405,-0.10649594222460426,-0.09470405777539573
25,core,size,raw,F20-NR3,0.0523,0.0022264246442827715,0.04793620769720577,0.05666379230279423
25,core,size,adjusted,F20-Chi20,-0.0001,0.00017321085474074658,-0.0004394932752918633,0.00023949327529186333
25,core,size,adjusted,F20-LC,0.0007,0.001479922301001542,-0.0022006477099630224,0.0036006477099630226
25,core,size,adjusted,F20-NR3,-0.0015,0.001532974233638681,-0.004504629497931815,0.0015046294979318147
26,core,size,raw,F20-Chi20,-0.0021,0.0004577990366916465,-0.002997286111915627,-0.0012027138880843728
26,core,size,raw,F20-LC,-0.0219,0.0017499557807337453,-0.02532991333023814,-0.018470086669761857
26,core,size,raw,F20-NR3,0.0626,0.002422542233086373,0.05785181722315071,0.0673481827768493
27,core,size,raw,F20-Chi20,-0.0008,0.0002827436902911185,-0.0013541776329705924,-0.00024582236702940777
27,core,size,raw,F20-LC,-0.0342,0.001817516529947847,-0.03776233239869778,-0.03063766760130222
27,core,size,raw,F20-NR3,0.052,0.002220381275659865,0.047648052699706664,0.05635194730029333
27,core,size,adjusted,F20-Chi20,0.0,0.0,0.0,0.0
27,core,size,adjusted,F20-LC,0.0004,0.001131420351240475,-0.0018175838884313311,0.0026175838884313313
27,core,size,adjusted,F20-NR3,-0.0025,0.0013962700157905345,-0.005236689230949448,0.0002366892309494475
28,core,size,raw,F20-Chi20,-0.0024,0.0004893341851888946,-0.0033590950029702333,-0.0014409049970297663
28,core,size,raw,F20-LC,-0.0432,0.002216724472445476,-0.047544779965993135,-0.03885522003400687
28,core,size,raw,F20-NR3,0.0616,0.002404396413283638,0.05688738302996407,0.06631261697003593
29,core,size,raw,F20-Chi20,-0.001,0.0003160854172515713,-0.0016195274178130797,-0.0003804725821869203
29,core,size,raw,F20-LC,-0.0629,0.002427951501749878,-0.06765878494342976,-0.05814121505657024
29,core,size,raw,F20-NR3,0.0552,0.002283816450978094,0.05072371975608293,0.059676280243917065
30,core,size,raw,F20-Chi20,-0.0022,0.0004685487741904567,-0.0031183555974132952,-0.001281644402586705
30,core,size,raw,F20-LC,-0.0075,0.0015762688420273476,-0.010589486930373601,-0.004410513069626398
30,core,size,raw,F20-NR3,0.0597,0.002369420269863817,0.05505593627106692,0.06434406372893309
31,core,size,raw,F20-Chi20,-0.0008,0.0002827436902911185,-0.0013541776329705924,-0.00024582236702940777
31,core,size,raw,F20-LC,-0.0165,0.001312610869499972,-0.019072717304219947,-0.013927282695780056
31,core,size,raw,F20-NR3,0.0547,0.0022740510396235796,0.05024285996233778,0.05915714003766222
32,core,size,raw,F20-Chi20,-0.0018,0.0004239032547609651,-0.0026308503793314912,-0.0009691496206685084
32,core,size,raw,F20-LC,-0.0228,0.0022379715931363313,-0.027186424322547212,-0.01841357567745279
32,core,size,raw,F20-NR3,0.0566,0.0023281292959373757,0.05203686657996274,0.061163133420037256
33,core,size,raw,F20-Chi20,-0.0004,0.00019996999474891224,-0.000791941189707868,-8.058810292132026e-06
33,core,size,raw,F20-LC,-0.0388,0.0019974621361864534,-0.04271502578692545,-0.03488497421307455
33,core,size,raw,F20-NR3,0.0384,0.0019216954210616035,0.03463347697471925,0.04216652302528074
33,core,size,adjusted,F20-Chi20,-0.0001,0.00010000000000000002,-0.00029600000000000004,9.600000000000002e-05
33,core,size,adjusted,F20-LC,-0.004,0.0015357850968108653,-0.007010138789749296,-0.0009898612102507043
33,core,size,adjusted,F20-NR3,0.0017,0.0011704050515947374,-0.0005939939011256853,0.003993993901125685
34,core,size,raw,F20-Chi20,-0.0016,0.00039969985739001673,-0.0023834117204844327,-0.0008165882795155673
34,core,size,raw,F20-LC,-0.0064,0.0020484930149656934,-0.010415046309332758,-0.0023849536906672417
34,core,size,raw,F20-NR3,0.0518,0.002265433560915414,0.04735975022060579,0.05624024977939421
35,core,size,raw,F20-Chi20,-0.0005,0.0002235620674439204,-0.000938181652190084,-6.181834780991606e-05
35,core,size,raw,F20-LC,-0.0272,0.001818336227066784,-0.030763939005050894,-0.023636060994949103
35,core,size,raw,F20-NR3,0.0292,0.0016896808876679093,0.0258882254601709,0.032511774539829105
36,core,calibration,raw,F20-Chi20,-0.0007,0.0002644957387172428,-0.0012184116478857958,-0.0001815883521142041
36,core,calibration,raw,F20-LC,0.0004,0.0008246526573051953,-0.0012163192083181828,0.002016319208318183
36,core,calibration,raw,F20-NR3,0.0404,0.001969053507950385,0.036540655124417246,0.04425934487558275
36,core,calibration,adjusted,F20-Chi20,0.0,0.0,0.0,0.0
36,core,calibration,adjusted,F20-LC,0.0,0.0007616153923080731,-0.0014927661689238233,0.0014927661689238233
36,core,calibration,adjusted,F20-NR3,0.0,0.001113608554385804,-0.002182672766596176,0.002182672766596176
37,core,power,raw,F20-Chi20,-0.0013,0.0003603387078825142,-0.002006263867449728,-0.0005937361325502722
37,core,power,raw,F20-LC,0.0172,0.0013603679870189576,0.014533678745442844,0.019866321254557156
37,core,power,raw,F20-NR3,0.068,0.0025175849188026084,0.06306553355914689,0.07293446644085312
37,core,power,adjusted,F20-Chi20,0.0,0.0,0.0,0.0
37,core,power,adjusted,F20-LC,0.017,0.0013383867632014265,0.014376761944125205,0.0196232380558748
37,core,power,adjusted,F20-NR3,-0.012,0.0014091836572491133,-0.014761999968208261,-0.009238000031791739
38,core,power,raw,F20-Chi20,-0.0036,0.0005989489744438992,-0.0047739399899100424,-0.0024260600100899574
38,core,power,raw,F20-LC,0.0587,0.0023549916344989116,0.05408421639638213,0.06331578360361786
38,core,power,raw,F20-NR3,0.1537,0.0036067896935071393,0.146630692200726,0.160769307799274
38,core,power,adjusted,F20-Chi20,0.0006,0.00024488772325231,0.00012002006242547238,0.0010799799375745276
38,core,power,adjusted,F20-LC,0.0611,0.0024035924624762344,0.056388958773546584,0.06581104122645343
38,core,power,adjusted,F20-NR3,-0.0399,0.0021659335462595984,-0.04414522975066881,-0.03565477024933118
39,core,power,raw,F20-Chi20,-0.0025,0.0004993995794892096,-0.003478823175798851,-0.0015211768242011491
39,core,power,raw,F20-LC,0.0724,0.0025916202749563747,0.06732042426108552,0.0774795757389145
39,core,power,raw,F20-NR3,0.1772,0.003818569646793775,0.1697156034922842,0.1846843965077158
39,core,power,adjusted,F20-Chi20,0.0002,0.00014141428428549925,-7.717199719957848e-05,0.00047717199719957853
39,core,power,adjusted,F20-LC,0.0752,0.0026372697092166956,0.07003095136993528,0.08036904863006472
39,core,power,adjusted,F20-NR3,-0.0356,0.0019477277438945196,-0.039417546378033255,-0.031782453621966744
40,core,power,raw,F20-Chi20,-0.0019,0.00043549737748530665,-0.002753574859871201,-0.0010464251401287989
40,core,power,raw,F20-LC,0.0069,0.001115958572866231,0.004712721197182187,0.009087278802817813
40,core,power,raw,F20-NR3,0.0786,0.002691268900134151,0.07332511295573707,0.08387488704426294
40,core,power,adjusted,F20-Chi20,0.0,0.0,0.0,0.0
40,core,power,adjusted,F20-LC,0.0075,0.0011245005336348289,0.005295978954075735,0.009704021045924265
40,core,power,adjusted,F20-NR3,-0.0049,0.0013445370124982791,-0.007535292544496627,-0.002264707455503373
41,core,power,raw,F20-Chi20,-0.0023,0.00047905526757874143,-0.0032389483244543334,-0.0013610516755456668
41,core,power,raw,F20-LC,0.0359,0.0019446071967662187,0.03208856989433821,0.03971143010566179
41,core,power,raw,F20-NR3,0.2142,0.004102867211101913,0.20615838026624025,0.22224161973375975
41,core,power,adjusted,F20-Chi20,-0.0002,0.00014141428428549925,-0.00047717199719957853,7.717199719957848e-05
41,core,power,adjusted,F20-LC,0.0355,0.001929856843069836,0.03171748058758312,0.03928251941241687
41,core,power,adjusted,F20-NR3,-0.0167,0.0020402272551667553,-0.02069884542012684,-0.012701154579873159
42,core,power,raw,F20-Chi20,-0.0001,0.00010000000000000002,-0.00029600000000000004,9.600000000000002e-05
42,core,power,raw,F20-LC,0.004,0.0006312209153572135,0.0027628070058998617,0.005237192994100139
42,core,power,raw,F20-NR3,0.0291,0.0016809525752251356,0.025805332952558734,0.03239466704744127
42,core,power,adjusted,F20-Chi20,0.0,0.0,0.0,0.0
42,core,power,adjusted,F20-LC,0.004,0.0006312209153572135,0.0027628070058998617,0.005237192994100139
42,core,power,adjusted,F20-NR3,-0.0022,0.0005827091512886163,-0.003342109936525688,-0.001057890063474312
43,core,power,raw,F20-Chi20,-0.0008,0.0002827436902911185,-0.0013541776329705924,-0.00024582236702940777
43,core,power,raw,F20-LC,0.0002,0.0009055815853918299,-0.0015749399073679863,0.0019749399073679865
43,core,power,raw,F20-NR3,0.0472,0.002120770088099287,0.0430432906273254,0.0513567093726746
43,core,power,adjusted,F20-Chi20,0.0001,0.0001,-9.599999999999999e-05,0.000296
43,core,power,adjusted,F20-LC,0.0012,0.0009055042759696831,-0.000574788380900579,0.002974788380900579
43,core,power,adjusted,F20-NR3,0.001,0.0011225087984511567,-0.0012001172449642669,0.003200117244964267
44,core,power,raw,F20-Chi20,-0.0014,0.0003739224275142905,-0.0021328879579280095,-0.0006671120420719906
44,core,power,raw,F20-LC,0.0028,0.0011222040519412765,0.0006004800581950981,0.004999519941804902
44,core,power,raw,F20-NR3,0.0715,0.0025767108770474016,0.06644964668098709,0.0765503533190129
44,core,power,adjusted,F20-Chi20,0.0,0.0,0.0,0.0
44,core,power,adjusted,F20-LC,0.0046,0.0011036330008567421,0.0024368793183207854,0.006763120681679214
44,core,power,adjusted,F20-NR3,-0.0013,0.0013964333147702616,-0.0040370092969497125,0.0014370092969497126
45,core,power,raw,F20-Chi20,-0.0028,0.0005284353549796221,-0.0038357332957600593,-0.0017642667042399407
45,core,power,raw,F20-LC,0.0147,0.0014995385495498801,0.011760904442882233,0.017639095557117766
45,core,power,raw,F20-NR3,0.1815,0.0038545117364035364,0.17394515699664906,0.18905484300335093
45,core,power,adjusted,F20-Chi20,0.0002,0.00014141428428549925,-7.717199719957848e-05,0.00047717199719957853
45,core,power,adjusted,F20-LC,0.0149,0.0014926559557313327,0.011974394326766589,0.01782560567323341
45,core,power,adjusted,F20-NR3,-0.0021,0.001873475377740284,-0.005772011740370956,0.0015720117403709567
46,core,calibration,raw,F20-Chi20,-0.0009,0.0002998799639843914,-0.0014877647294094071,-0.0003122352705905928
46,core,calibration,raw,F20-LC,-0.0242,0.0018060349321698133,-0.027739828467052835,-0.020660171532947164
46,core,calibration,raw,F20-NR3,0.0247,0.0015713808971068663,0.02162009344167054,0.02777990655832946
46,core,calibration,adjusted,F20-Chi20,0.0,0.00020001000075006248,-0.0003920196014701225,0.0003920196014701225
46,core,calibration,adjusted,F20-LC,0.0,0.0014967377934702658,-0.0029336060752017208,0.0029336060752017208
46,core,calibration,adjusted,F20-NR3,0.0,0.0011225533451026993,-0.002200204556401291,0.002200204556401291
47,core,power,raw,F20-Chi20,-0.0012,0.0003462195644366157,-0.0018785903462957667,-0.0005214096537042331
47,core,power,raw,F20-LC,-0.0213,0.0017563995826546405,-0.024742543182003095,-0.017857456817996904
47,core,power,raw,F20-NR3,0.0264,0.0016402966369854358,0.023185018591508545,0.029614981408491454
47,core,power,adjusted,F20-Chi20,0.0005,0.0002235620674439204,6.181834780991606e-05,0.000938181652190084
47,core,power,adjusted,F20-LC,0.0162,0.0016105947353509367,0.013043234318712163,0.019356765681287837
47,core,power,adjusted,F20-NR3,-0.0067,0.0012592337221329069,-0.009168098095380498,-0.004231901904619502
48,core,power,raw,F20-Chi20,-0.001,0.0003160854172515713,-0.0016195274178130797,-0.0003804725821869203
48,core,power,raw,F20-LC,-0.0273,0.0019380006668364346,-0.031098481306999413,-0.02350151869300059
48,core,power,raw,F20-NR3,0.04,0.0020050940227839746,0.03607001571534341,0.04392998428465659
48,core,power,adjusted,F20-Chi20,0.0006,0.00024488772325231,0.00012002006242547238,0.0010799799375745276
48,core,power,adjusted,F20-LC,0.0298,0.0020227716530829797,0.02583536755995736,0.033764632440042644
48,core,power,adjusted,F20-NR3,-0.0133,0.0015467870748831277,-0.01633170266677093,-0.010268297333229068
49,core,power,raw,F20-Chi20,-0.0016,0.00039969985739001673,-0.0023834117204844327,-0.0008165882795155673
49,core,power,raw,F20-LC,-0.0331,0.0022092820310474783,-0.03743019278085306,-0.028769807219146938
49,core,power,raw,F20-NR3,0.0476,0.0021479956677188283,0.0433899284912711,0.051810071508728905
49,core,power,adjusted,F20-Chi20,0.0002,0.00014141428428549925,-7.717199719957848e-05,0.00047717199719957853
49,core,power,adjusted,F20-LC,0.0479,0.0025261031490641807,0.04294883782783421,0.05285116217216579
49,core,power,adjusted,F20-NR3,-0.0172,0.0018140410895311745,-0.020755520535481103,-0.013644479464518898
50,core,power,raw,F20-Chi20,-0.0013,0.0003603387078825142,-0.002006263867449728,-0.0005937361325502722
50,core,power,raw,F20-LC,-0.0257,0.0018287387534972987,-0.029284327956854705,-0.022115672043145296
50,core,power,raw,F20-NR3,0.0275,0.0016536772553453366,0.02425879257952314,0.03074120742047686
50,core,power,adjusted,F20-Chi20,0.0,0.00020001000075006248,-0.0003920196014701225,0.0003920196014701225
50,core,power,adjusted,F20-LC,0.002,0.0015426723514078999,-0.0010236378087594838,0.005023637808759484
50,core,power,adjusted,F20-NR3,-0.0001,0.0011533134930283788,-0.002360494446335622,0.0021604944463356223
51,core,power,raw,F20-Chi20,-0.0005,0.0002235620674439204,-0.000938181652190084,-6.181834780991606e-05
51,core,power,raw,F20-LC,-0.0266,0.0018137179927694741,-0.030154887265828167,-0.02304511273417183
51,core,power,raw,F20-NR3,0.0289,0.0016931525851404108,0.025581420933124793,0.032218579066875204
51,core,power,adjusted,F20-Chi20,0.0,0.00014142842783549566,-0.00027719971855757146,0.00027719971855757146
51,core,power,adjusted,F20-LC,0.0046,0.0015805485798865335,0.0015021247834223943,0.0076978752165776055
51,core,power,adjusted,F20-NR3,-0.0016,0.0012489595629959361,-0.0040479607434720346,0.0008479607434720346
52,core,power,raw,F20-Chi20,-0.0013,0.0003603387078825142,-0.002006263867449728,-0.0005937361325502722
52,core,power,raw,F20-LC,-0.0534,0.0025837011342558793,-0.05846405422314153,-0.04833594577685848
52,core,power,raw,F20-NR3,0.0617,0.0024145173408776626,0.05696754601187978,0.06643245398812021
52,core,power,adjusted,F20-Chi20,0.0002,0.0002,-0.00019199999999999998,0.000592
52,core,power,adjusted,F20-LC,0.0253,0.0022285617893082698,0.02093201889295579,0.02966798110704421
52,core,power,adjusted,F20-NR3,0.0,0.0015100423910613503,-0.0029596830864802464,0.0029596830864802464
53,core,power,raw,F20-Chi20,-0.001,0.00031608541725157126,-0.0016195274178130797,-0.0003804725821869204
53,core,power,raw,F20-LC,-0.038,0.0022838830119253513,-0.042476410703373685,-0.03352358929662631
53,core,power,raw,F20-NR3,0.0399,0.002007785377029134,0.0359647406610229,0.0438352593389771
53,core,power,adjusted,F20-Chi20,0.0004,0.00019996999474891224,8.058810292132026e-06,0.000791941189707868
53,core,power,adjusted,F20-LC,0.0302,0.002312862065297736,0.02566679035201644,0.034733209647983564
53,core,power,adjusted,F20-NR3,-0.0233,0.0018428376502178663,-0.02691196179442702,-0.019688038205572984
54,core,power,raw,F20-Chi20,-0.0013,0.0003603387078825142,-0.002006263867449728,-0.0005937361325502722
54,core,power,raw,F20-LC,-0.0347,0.0020124601858421847,-0.038644421964250684,-0.03075557803574932
54,core,power,raw,F20-NR3,0.026,0.0017586100394706874,0.022553124322637452,0.029446875677362545
54,core,power,adjusted,F20-Chi20,0.0006,0.00024488772325231,0.00012002006242547238,0.0010799799375745276
54,core,power,adjusted,F20-LC,0.0124,0.002210229063072677,0.008067951036377552,0.016732048963622445
54,core,power,adjusted,F20-NR3,-0.0278,0.0018929010294864183,-0.03151008601779338,-0.02408991398220662
55,core,power,raw,F20-Chi20,-0.0001,0.00010000000000000002,-0.00029600000000000004,9.600000000000002e-05
55,core,power,raw,F20-LC,-0.0027,0.0005189392351643681,-0.0037171209009221615,-0.0016828790990778388
55,core,power,raw,F20-NR3,0.0013,0.0004580960436398899,0.0004021317544658158,0.002197868245534184
55,core,power,adjusted,F20-Chi20,0.0,0.0,0.0,0.0
55,core,power,adjusted,F20-LC,-0.0021,0.0007277444339849804,-0.003526379090610561,-0.0006736209093894383
55,core,power,adjusted,F20-NR3,-0.0038,0.0006622687218840993,-0.005098046694892834,-0.0025019533051071656
56,core,calibration,raw,F20-Chi20,-0.0012,0.0003462195644366157,-0.0018785903462957667,-0.0005214096537042331
56,core,calibration,raw,F20-LC,-0.1057,0.0030746863855744644,-0.11172638531572596,-0.09967361468427405
56,core,calibration,raw,F20-NR3,0.0528,0.002236451692216302,0.04841655468325605,0.05718344531674395
56,core,calibration,adjusted,F20-Chi20,0.0,0.00014142842783549566,-0.00027719971855757146,0.00027719971855757146
56,core,calibration,adjusted,F20-LC,0.0,0.0015100423910613503,-0.0029596830864802464,0.0029596830864802464
56,core,calibration,adjusted,F20-NR3,0.0,0.0015428020040829543,-0.0030238919280025905,0.0030238919280025905
57,core,power,raw,F20-Chi20,-0.0012,0.0003462195644366157,-0.0018785903462957667,-0.0005214096537042331
57,core,power,raw,F20-LC,-0.1085,0.003110264036096843,-0.11459611751074981,-0.10240388248925018
57,core,power,raw,F20-NR3,0.0874,0.0028243444712303094,0.08186428483638859,0.09293571516361142
57,core,power,adjusted,F20-Chi20,0.0001,0.00010000000000000002,-9.600000000000002e-05,0.00029600000000000004
57,core,power,adjusted,F20-LC,0.0173,0.0017436671234796366,0.013882412437979911,0.020717587562020086
57,core,power,adjusted,F20-NR3,-0.0038,0.0016549410512124894,-0.00704368446037648,-0.0005563155396235207
58,core,power,raw,F20-Chi20,-0.0014,0.0003739224275142905,-0.0021328879579280095,-0.0006671120420719906
58,core,power,raw,F20-LC,-0.1375,0.0034439165286205197,-0.14425007639609622,-0.1307499236039038
58,core,power,raw,F20-NR3,0.1974,0.003980566353026801,0.18959808994806746,0.20520191005193253
58,core,power,adjusted,F20-Chi20,0.0004,0.00019996999474891224,8.058810292132026e-06,0.000791941189707868
58,core,power,adjusted,F20-LC,0.0488,0.0025303154446876704,0.04384058172841217,0.05375941827158784
58,core,power,adjusted,F20-NR3,-0.0122,0.0021367200465329393,-0.01638797129120456,-0.00801202870879544
59,core,power,raw,F20-Chi20,-0.0014,0.0003739224275142905,-0.0021328879579280095,-0.0006671120420719906
59,core,power,raw,F20-LC,-0.1586,0.0036532093553284604,-0.16576029033644377,-0.15143970966355622
59,core,power,raw,F20-NR3,0.4431,0.004967766789080086,0.43336317709340305,0.45283682290659694
59,core,power,adjusted,F20-Chi20,0.0011,0.000331496589724389,0.0004502666841401977,0.0017497333158598026
59,core,power,adjusted,F20-LC,0.0884,0.00303635734830317,0.08244873959732579,0.09435126040267422
59,core,power,adjusted,F20-NR3,-0.0132,0.002646370406355234,-0.01838688599645626,-0.00801311400354374
60,core,power,raw,F20-Chi20,-0.0013,0.0003603387078825142,-0.002006263867449728,-0.0005937361325502722
60,core,power,raw,F20-LC,-0.1202,0.0032521152540096942,-0.126574145897859,-0.113825854102141
60,core,power,raw,F20-NR3,0.0895,0.0028547837009128907,0.08390462394621073,0.09509537605378926
60,core,power,adjusted,F20-Chi20,-0.0001,0.00017321085474074658,-0.0004394932752918633,0.00023949327529186333
60,core,power,adjusted,F20-LC,0.0063,0.0016811643677413393,0.003004917839226975,0.009595082160773025
60,core,power,adjusted,F20-NR3,-0.002,0.0016732841922395606,-0.005279637016789539,0.0012796370167895386
61,core,power,raw,F20-Chi20,-0.0024,0.0004893341851888946,-0.0033590950029702333,-0.0014409049970297663
61,core,power,raw,F20-LC,-0.1676,0.003735293729002338,-0.17492117570884458,-0.16027882429115542
61,core,power,raw,F20-NR3,0.2286,0.004199519924558005,0.2203689409478663,0.2368310590521337
61,core,power,adjusted,F20-Chi20,0.0001,0.00017321085474074658,-0.00023949327529186333,0.0004394932752918633
61,core,power,adjusted,F20-LC,0.0183,0.0022665005410258004,0.013857658939589432,0.022742341060410568
61,core,power,adjusted,F20-NR3,-0.01,0.0023303525600872994,-0.014567491017771106,-0.005432508982228894
62,core,power,raw,F20-Chi20,-0.0026,0.0005092641112364971,-0.0035981576580235344,-0.0016018423419764656
62,core,power,raw,F20-LC,-0.1346,0.0034131289083324245,-0.14128973266033154,-0.12791026733966845
62,core,power,raw,F20-NR3,0.583,0.004930875313079343,0.5733354843863645,0.5926645156136354
62,core,power,adjusted,F20-Chi20,0.0005,0.0002235620674439204,6.181834780991606e-05,0.000938181652190084
62,core,power,adjusted,F20-LC,0.0068,0.0023400691426449854,0.0022134644804158287,0.01138653551958417
62,core,power,adjusted,F20-NR3,-0.0194,0.0024704198625799915,-0.024242022930656783,-0.014557977069343218
63,core,power,raw,F20-Chi20,-0.0019,0.00043549737748530665,-0.002753574859871201,-0.0010464251401287989
63,core,power,raw,F20-LC,-0.1087,0.0031127800982391927,-0.11480104899254882,-0.10259895100745119
63,core,power,raw,F20-NR3,0.0606,0.002386070689089771,0.05592330144938405,0.06527669855061595
63,core,power,adjusted,F20-Chi20,-0.0001,0.00010000000000000002,-0.00029600000000000004,9.600000000000002e-05
63,core,power,adjusted,F20-LC,-0.0001,0.0015000746722754305,-0.0030401463576598437,0.002840146357659844
63,core,power,adjusted,F20-NR3,-0.0027,0.0015393206133860094,-0.005717068402236578,0.000317068402236578
64,core,power,raw,F20-Chi20,-0.0011,0.000331496589724389,-0.0017497333158598026,-0.0004502666841401977
64,core,power,raw,F20-LC,-0.1222,0.003275330331260938,-0.12861964744927143,-0.11578035255072856
64,core,power,raw,F20-NR3,0.0864,0.002809678527757746,0.08089303008559483,0.09190696991440518
64,core,power,adjusted,F20-Chi20,0.0001,0.0001,-9.599999999999999e-05,0.000296
64,core,power,adjusted,F20-LC,0.0015,0.0016155605849364984,-0.0016664987464755365,0.004666498746475537
64,core,power,adjusted,F20-NR3,-0.0028,0.0016791360724476678,-0.006091106701997429,0.0004911067019974288
65,core,power,raw,F20-Chi20,-0.0014,0.0003739224275142904,-0.002132887957928009,-0.0006671120420719908
65,core,power,raw,F20-LC,-0.1563,0.0036315767698044737,-0.16341789046881677,-0.14918210953118322
65,core,power,raw,F20-NR3,0.1945,0.003958350900840579,0.18674163223435247,0.20225836776564754
65,core,power,adjusted,F20-Chi20,0.0005,0.00022356206744392033,6.181834780991617e-05,0.0009381816521900838
65,core,power,adjusted,F20-LC,0.0031,0.0021976173352508893,-0.001207329977091743,0.007407329977091743
65,core,power,adjusted,F20-NR3,-0.0068,0.002252972167684021,-0.01121582544866068,-0.002384174551339319
66,core,calibration,raw,F20-Chi20,-0.001,0.0003160854172515713,-0.0016195274178130797,-0.0003804725821869203
66,core,calibration,raw,F20-LC,-0.0376,0.002014703428048481,-0.04154881871897503,-0.033651181281024976
66,core,calibration,raw,F20-NR3,0.0407,0.0019760418705451095,0.036826957933731586,0.044573042066268415
66,core,calibration,adjusted,F20-Chi20,0.0,0.0,0.0,0.0
66,core,calibration,adjusted,F20-LC,0.0,0.0016063181583368161,-0.0031483835903401594,0.0031483835903401594
66,core,calibration,adjusted,F20-NR3,0.0,0.0012806888835316876,-0.0025101502117221078,0.0025101502117221078
67,core,power,raw,F20-Chi20,-0.0008,0.0002827436902911185,-0.0013541776329705924,-0.00024582236702940777
67,core,power,raw,F20-LC,-0.0349,0.0020121142761747,-0.038843743981302414,-0.030956256018697587
67,core,power,raw,F20-NR3,0.0531,0.0022424410480958953,0.04870481554573205,0.057495184454267954
67,core,power,adjusted,F20-Chi20,0.0,0.0,0.0,0.0
67,core,power,adjusted,F20-LC,0.0124,0.0017102387235848578,0.009047932101773678,0.01575206789822632
67,core,power,adjusted,F20-NR3,-0.0077,0.0013357579963984847,-0.01031808567294103,-0.00508191432705897
68,core,power,raw,F20-Chi20,-0.0016,0.0003996998573900168,-0.0023834117204844327,-0.0008165882795155672
68,core,power,raw,F20-LC,-0.0413,0.0021540415477652587,-0.04552192143361991,-0.037078078566380096
68,core,power,raw,F20-NR3,0.0808,0.0027254135076862714,0.07545818952493491,0.08614181047506508
68,core,power,adjusted,F20-Chi20,0.0,0.00014142842783549566,-0.00027719971855757146,0.00027719971855757146
68,core,power,adjusted,F20-LC,0.0228,0.0020660210173869065,0.018750598805921663,0.02684940119407834
68,core,power,adjusted,F20-NR3,-0.0106,0.0017172824187915595,-0.013965873540831456,-0.007234126459168544
69,core,power,raw,F20-Chi20,-0.002,0.00044678849805719,-0.0028757054561920924,-0.0011242945438079076
69,core,power,raw,F20-LC,-0.0528,0.0024620768026644138,-0.05762567053322225,-0.04797432946677775
69,core,power,raw,F20-NR3,0.1158,0.0032000093759238578,0.10952798162318923,0.12207201837681077
69,core,power,adjusted,F20-Chi20,0.0003,0.00017318775765030273,-3.944800499459337e-05,0.0006394480049945933
69,core,power,adjusted,F20-LC,0.0313,0.002484481488123122,0.026430416283278683,0.03616958371672132
69,core,power,adjusted,F20-NR3,-0.0176,0.002075922673293625,-0.021668808439655504,-0.013531191560344496
70,core,power,raw,F20-Chi20,-0.0009,0.0002998799639843914,-0.0014877647294094071,-0.0003122352705905928
70,core,power,raw,F20-LC,-0.0388,0.002056666960861381,-0.04283106724328831,-0.034768932756711696
70,core,power,raw,F20-NR3,0.045,0.002073144903999549,0.040936635988160885,0.04906336401183911
70,core,power,adjusted,F20-Chi20,-0.0004,0.00019996999474891224,-0.000791941189707868,-8.058810292132026e-06
70,core,power,adjusted,F20-LC,-0.0026,0.0016791682347507824,-0.005891169740111533,0.0006911697401115334
70,core,power,adjusted,F20-NR3,-0.0004,0.0011576346624912284,-0.002668963938482808,0.0018689639384828077
71,core,power,raw,F20-Chi20,-0.0004,0.00019996999474891224,-0.000791941189707868,-8.058810292132026e-06
71,core,power,raw,F20-LC,-0.0437,0.0021446423825651935,-0.047903499069827785,-0.03949650093017222
71,core,power,raw,F20-NR3,0.0503,0.002185742150134523,0.046015945385736334,0.05458405461426366
71,core,power,adjusted,F20-Chi20,-0.0002,0.00014141428428549922,-0.0004771719971995784,7.717199719957843e-05
71,core,power,adjusted,F20-LC,0.002,0.0016431281103427993,-0.0012205310962718867,0.005220531096271887
71,core,power,adjusted,F20-NR3,0.0035,0.0012918753400345637,0.0009679243335322554,0.006032075666467745
72,core,power,raw,F20-Chi20,-0.0013,0.0003603387078825142,-0.002006263867449728,-0.0005937361325502722
72,core,power,raw,F20-LC,-0.092,0.0029689192390741814,-0.09781908170858539,-0.08618091829141461
72,core,power,raw,F20-NR3,0.1168,0.0032119787796260546,0.11050452159193294,0.12309547840806706
72,core,power,adjusted,F20-Chi20,0.0,0.0,0.0,0.0
72,core,power,adjusted,F20-LC,0.0039,0.002304128881158799,-0.0006160926070712461,0.008416092607071246
72,core,power,adjusted,F20-NR3,0.0166,0.00188488707352138,0.012905621335898095,0.020294378664101904
73,core,power,raw,F20-Chi20,-0.0021,0.0004577990366916465,-0.002997286111915627,-0.0012027138880843728
73,core,power,raw,F20-LC,-0.0551,0.0024427434780528953,-0.05988777721698368,-0.05031222278301633
73,core,power,raw,F20-NR3,0.0842,0.0027806130944304512,0.07874999833491632,0.08965000166508368
73,core,power,adjusted,F20-Chi20,0.0,0.00014142842783549566,-0.00027719971855757146,0.00027719971855757146
73,core,power,adjusted,F20-LC,0.0258,0.0024564281800900254,0.02098540076702355,0.03061459923297645
73,core,power,adjusted,F20-NR3,-0.0394,0.0021783568403391552,-0.04366957940706474,-0.03513042059293525
74,core,power,raw,F20-Chi20,-0.0017,0.00041198054905211204,-0.0025074818761421395,-0.0008925181238578603
74,core,power,raw,F20-LC,-0.0463,0.0021854309897274466,-0.0505834447398658,-0.0420165552601342
74,core,power,raw,F20-NR3,0.0627,0.0024325835538115907,0.05793213623452929,0.06746786376547072
74,core,power,adjusted,F20-Chi20,-0.0002,0.00014141428428549925,-0.00047717199719957853,7.717199719957848e-05
74,core,power,adjusted,F20-LC,0.0085,0.0023158824087446917,0.0039608704788604045,0.013039129521139597
74,core,power,adjusted,F20-NR3,-0.0446,0.0022586708833772003,-0.049026994931419314,-0.04017300506858069
75,core,power,raw,F20-Chi20,-0.0003,0.00017318775765030273,-0.0006394480049945933,3.944800499459337e-05
75,core,power,raw,F20-LC,-0.0064,0.0008221749188340132,-0.008011462840914666,-0.004788537159085334
75,core,power,raw,F20-NR3,0.008,0.0008908868435086432,0.006253861786723059,0.009746138213276941
75,core,power,adjusted,F20-Chi20,0.0,0.0,0.0,0.0
75,core,power,adjusted,F20-LC,-0.003,0.0009691201779923578,-0.0048994755488650215,-0.0011005244511349788
75,core,power,adjusted,F20-NR3,-0.0091,0.0009704705978638053,-0.011002122371813059,-0.007197877628186942
76,extension,calibration,raw,F20-Chi20,-0.0005,0.0002235620674439204,-0.000938181652190084,-6.181834780991606e-05
76,extension,calibration,raw,F20-LC,0.0038,0.0008709947549706132,0.002092850280257598,0.005507149719742402
76,extension,calibration,raw,F20-NR3,0.0528,0.002236451692216302,0.04841655468325605,0.05718344531674395
76,extension,calibration,adjusted,F20-Chi20,0.0,0.0,0.0,0.0
76,extension,calibration,adjusted,F20-LC,0.0,0.0008944719157138474,-0.0017531649547991408,0.0017531649547991408
76,extension,calibration,adjusted,F20-NR3,0.0,0.0014967377934702658,-0.0029336060752017208,0.0029336060752017208
77,extension,power,raw,F20-Chi20,-0.0021,0.0004577990366916465,-0.002997286111915627,-0.0012027138880843728
77,extension,power,raw,F20-LC,0.071,0.0025683768524041787,0.0659659813692878,0.07603401863071219
77,extension,power,raw,F20-NR3,0.247,0.00431288303759905,0.23854674924630587,0.2554532507536941
77,extension,power,adjusted,F20-Chi20,0.0009,0.0002998799639843914,0.0003122352705905928,0.0014877647294094071
77,extension,power,adjusted,F20-LC,0.064,0.002451734304550558,0.059194600763080904,0.0688053992369191
77,extension,power,adjusted,F20-NR3,-0.0378,0.0025725041842099648,-0.04284210820105153,-0.03275789179894847
78,extension,power,raw,F20-Chi20,-0.0011,0.000331496589724389,-0.0017497333158598026,-0.0004502666841401977
78,extension,power,raw,F20-LC,0.0082,0.0011372797987012932,0.0059709315945454654,0.010429068405454536
78,extension,power,raw,F20-NR3,0.0988,0.002984082182958013,0.0929511989214023,0.1046488010785977
78,extension,power,adjusted,F20-Chi20,0.0001,0.0001,-9.599999999999999e-05,0.000296
78,extension,power,adjusted,F20-LC,0.0045,0.0010714895281713668,0.0023998805247841207,0.006600119475215879
78,extension,power,adjusted,F20-NR3,0.0051,0.001862188436914336,0.001450110663647902,0.0087498893363521
79,extension,power,raw,F20-Chi20,-0.0025,0.0004993995794892096,-0.003478823175798851,-0.0015211768242011491
79,extension,power,raw,F20-LC,0.0043,0.0010621976399816742,0.0022180926256359186,0.006381907374364081
79,extension,power,raw,F20-NR3,0.0875,0.002825804932643394,0.08196142233201895,0.09303857766798104
79,extension,power,adjusted,F20-Chi20,-0.0001,0.00010000000000000003,-0.00029600000000000004,9.600000000000004e-05
79,extension,power,adjusted,F20-LC,0.0018,0.0010391265459018164,-0.0002366880299675602,0.00383668802996756
79,extension,power,adjusted,F20-NR3,0.0029,0.001889316265635576,-0.0008030598806457291,0.006603059880645729
80,extension,calibration,raw,F20-Chi20,-0.0005,0.0002235620674439204,-0.000938181652190084,-6.181834780991606e-05
80,extension,calibration,raw,F20-LC,-0.0345,0.0018251871495309955,-0.03807736681308076,-0.030922633186919252
80,extension,calibration,raw,F20-NR3,0.0487,0.0021525088453785606,0.04448108266305802,0.05291891733694198
80,extension,calibration,adjusted,F20-Chi20,0.0,0.00014142842783549566,-0.00027719971855757146,0.00027719971855757146
80,extension,calibration,adjusted,F20-LC,0.0,0.0011489699792428523,-0.0022519811593159906,0.0022519811593159906
80,extension,calibration,adjusted,F20-NR3,0.0,0.0015100423910613503,-0.0029596830864802464,0.0029596830864802464
81,extension,power,raw,F20-Chi20,-0.0015,0.0003870271036993402,-0.0022585731232507068,-0.0007414268767492933
81,extension,power,raw,F20-LC,-0.0278,0.0017784915808713637,-0.03128584349850787,-0.024314156501492126
81,extension,power,raw,F20-NR3,0.2387,0.004263103142646268,0.23034431784041332,0.24705568215958668
81,extension,power,adjusted,F20-Chi20,0.0006,0.00024488772325231,0.00012002006242547238,0.0010799799375745276
81,extension,power,adjusted,F20-LC,0.0567,0.0023641213816110833,0.052066322092042275,0.061333677907957726
81,extension,power,adjusted,F20-NR3,-0.0338,0.0024548642805384546,-0.03861153398985537,-0.028988466010144626
82,extension,power,raw,F20-Chi20,-0.0013,0.0003603387078825142,-0.002006263867449728,-0.0005937361325502722
82,extension,power,raw,F20-LC,-0.0496,0.002175880843645758,-0.05386472645354568,-0.045335273546454315
82,extension,power,raw,F20-NR3,0.1011,0.0030147616620203794,0.09519106714244005,0.10700893285755994
82,extension,power,adjusted,F20-Chi20,0.0004,0.00019996999474891224,8.058810292132026e-06,0.000791941189707868
82,extension,power,adjusted,F20-LC,0.0043,0.0013070278620531462,0.0017382253903758336,0.006861774609624166
82,extension,power,adjusted,F20-NR3,-0.005,0.0018968025163360045,-0.008717732932018569,-0.0012822670679814314
83,extension,power,raw,F20-Chi20,-0.0018,0.0004239032547609651,-0.0026308503793314912,-0.0009691496206685084
83,extension,power,raw,F20-LC,-0.0449,0.0020709485466298473,-0.0489590591513945,-0.040840940848605504
83,extension,power,raw,F20-NR3,0.0944,0.002923990248256172,0.0886689791134179,0.1001310208865821
83,extension,power,adjusted,F20-Chi20,-0.0003,0.00022359785240462396,-0.0007382517907130629,0.000138251790713063
83,extension,power,adjusted,F20-LC,0.0012,0.0013191019683861818,-0.0013854398580369165,0.0037854398580369165
83,extension,power,adjusted,F20-NR3,-0.0039,0.0018462989687448236,-0.007518745978739854,-0.00028125402126014543
84,extension,calibration,raw,F20-Chi20,-0.0002,0.00014141428428549925,-0.00047717199719957853,7.717199719957848e-05
84,extension,calibration,raw,F20-LC,-0.0023,0.0006078716565156494,-0.003491428446770673,-0.0011085715532293272
84,extension,calibration,raw,F20-NR3,0.0374,0.001897494149768278,0.033680911466454175,0.04111908853354583
84,extension,calibration,adjusted,F20-Chi20,0.0,0.0,0.0,0.0
84,extension,calibration,adjusted,F20-LC,0.0,0.0006164722246787604,-0.0012082855603703702,0.0012082855603703702
84,extension,calibration,adjusted,F20-NR3,0.0,0.0008944719157138474,-0.0017531649547991408,0.0017531649547991408
85,extension,size,raw,F20-Chi20,-0.0005,0.0002235620674439204,-0.000938181652190084,-6.181834780991606e-05
85,extension,size,raw,F20-LC,-0.0012,0.0007482726716906879,-0.002666614436513748,0.0002666144365137484
85,extension,size,raw,F20-NR3,0.0369,0.0018852571228991405,0.033204896039117686,0.04059510396088232
85,extension,size,adjusted,F20-Chi20,0.0001,0.00010000000000000002,-9.600000000000002e-05,0.00029600000000000004
85,extension,size,adjusted,F20-LC,0.0014,0.0006781223967680908,7.088010233454204e-05,0.002729119897665458
85,extension,size,adjusted,F20-NR3,0.0,0.0009055837941354849,-0.0017749442365055503,0.0017749442365055503
86,extension,power,raw,F20-Chi20,-0.0014,0.0003739224275142905,-0.0021328879579280095,-0.0006671120420719906
86,extension,power,raw,F20-LC,0.0491,0.002160876196961283,0.044864682653955885,0.05333531734604411
86,extension,power,raw,F20-NR3,0.1522,0.0035923260543341646,0.14515904093350504,0.15924095906649496
86,extension,power,adjusted,F20-Chi20,0.0006,0.00024488772325231,0.00012002006242547238,0.0010799799375745276
86,extension,power,adjusted,F20-LC,0.0613,0.0023989177727984064,0.056598121165315124,0.06600187883468488
86,extension,power,adjusted,F20-NR3,-0.0354,0.0019735940583997342,-0.03926824435446348,-0.03153175564553652
87,extension,power,raw,F20-Chi20,-0.0019,0.00043549737748530665,-0.002753574859871201,-0.0010464251401287989
87,extension,power,raw,F20-LC,0.0192,0.0014153926429204594,0.016425830419875897,0.0219741695801241
87,extension,power,raw,F20-NR3,0.1677,0.0037361834680179544,0.1603770804026848,0.17502291959731517
87,extension,power,adjusted,F20-Chi20,0.0003,0.00017318775765030273,-3.944800499459337e-05,0.0006394480049945933
87,extension,power,adjusted,F20-LC,0.0285,0.0016760238380138148,0.025214993277492923,0.03178500672250708
87,extension,power,adjusted,F20-NR3,-0.0127,0.0015729330601907965,-0.01578294879797396,-0.009617051202026038
88,extension,power,raw,F20-Chi20,-0.0009,0.0002998799639843914,-0.0014877647294094071,-0.0003122352705905928
88,extension,power,raw,F20-LC,0.0114,0.0012834207092265915,0.008884495409915882,0.01391550459008412
88,extension,power,raw,F20-NR3,0.1737,0.0037887024726999436,0.1662741431535081,0.18112585684649188
88,extension,power,adjusted,F20-Chi20,0.0002,0.00014141428428549925,-7.717199719957848e-05,0.00047717199719957853
88,extension,power,adjusted,F20-LC,0.0202,0.0014762838281963736,0.017306483696735108,0.02309351630326489
88,extension,power,adjusted,F20-NR3,-0.0038,0.0015933643277631446,-0.0069229940824157635,-0.0006770059175842365
89,extension,calibration,raw,F20-Chi20,-0.0003,0.00017318775765030273,-0.0006394480049945933,3.944800499459337e-05
89,extension,calibration,raw,F20-LC,-0.1127,0.0031624153881343155,-0.11889833416074325,-0.10650166583925674
89,extension,calibration,raw,F20-NR3,0.0542,0.002264232469263588,0.049762104360243364,0.05863789563975663
89,extension,calibration,adjusted,F20-Chi20,0.0,0.0,0.0,0.0
89,extension,calibration,adjusted,F20-LC,0.0,0.001341707873570771,-0.0026297474321987113,0.0026297474321987113
89,extension,calibration,adjusted,F20-NR3,0.0,0.001288474297998086,-0.0025254096240762487,0.0025254096240762487
90,extension,size,raw,F20-Chi20,-0.0011,0.000331496589724389,-0.0017497333158598026,-0.0004502666841401977
90,extension,size,raw,F20-LC,-0.1099,0.0031278071100583832,-0.11603050193571443,-0.10376949806428556
90,extension,size,raw,F20-NR3,0.0566,0.0023108825192557454,0.052070670262258735,0.06112932973774126
90,extension,size,adjusted,F20-Chi20,-0.0003,0.00017318775765030273,-0.0006394480049945933,3.944800499459337e-05
90,extension,size,adjusted,F20-LC,-0.0023,0.0013075327774845341,-0.004862764243869687,0.000262764243869687
90,extension,size,adjusted,F20-NR3,-0.0013,0.0013000000000000004,-0.0038480000000000007,0.0012480000000000008
91,extension,power,raw,F20-Chi20,-0.0012,0.0003462195644366157,-0.0018785903462957667,-0.0005214096537042331
91,extension,power,raw,F20-LC,-0.1777,0.0038227911757297605,-0.18519267070443032,-0.17020732929556967
91,extension,power,raw,F20-NR3,0.2718,0.004449096025660106,0.2630797717897062,0.28052022821029376
91,extension,power,adjusted,F20-Chi20,-0.0001,0.00017321085474074655,-0.00043949327529186325,0.00023949327529186327
91,extension,power,adjusted,F20-LC,0.044,0.002346689305184968,0.03940048896183746,0.048599511038162534
91,extension,power,adjusted,F20-NR3,-0.0108,0.002206540931478097,-0.01512482022569707,-0.006475179774302931
92,extension,power,raw,F20-Chi20,-0.0011,0.000331496589724389,-0.0017497333158598026,-0.0004502666841401977
92,extension,power,raw,F20-LC,-0.1926,0.003943612456608889,-0.2003294804149534,-0.18487051958504658
92,extension,power,raw,F20-NR3,0.3201,0.004665380539415596,0.3109558541427454,0.3292441458572546
92,extension,power,adjusted,F20-Chi20,0.0003,0.00017318775765030273,-3.944800499459337e-05,0.0006394480049945933
92,extension,power,adjusted,F20-LC,0.0146,0.002135214254821141,0.010414980060550564,0.018785019939449435
92,extension,power,adjusted,F20-NR3,-0.004,0.002306280965795217,-0.008520310692958626,0.0005203106929586258
93,extension,power,raw,F20-Chi20,-0.0014,0.0003739224275142905,-0.0021328879579280095,-0.0006671120420719906
93,extension,power,raw,F20-LC,-0.1741,0.0037921441211672805,-0.18153260247748787,-0.16666739752251214
93,extension,power,raw,F20-NR3,0.2662,0.004419921896477028,0.25753695308290503,0.27486304691709496
93,extension,power,adjusted,F20-Chi20,0.0001,0.00010000000000000002,-9.600000000000002e-05,0.00029600000000000004
93,extension,power,adjusted,F20-LC,-0.0023,0.0020024664759238095,-0.006224834292810667,0.0016248342928106667
93,extension,power,adjusted,F20-NR3,-0.0086,0.002193874496987203,-0.012899994014094918,-0.004300005985905082
94,correlation,power,raw,F20-Chi20,-0.0017,0.00041198054905211204,-0.0025074818761421395,-0.0008925181238578603
94,correlation,power,raw,F20-LC,0.001,0.0009695328769051309,-0.0009002844387340566,0.0029002844387340564
94,correlation,power,raw,F20-NR3,0.0669,0.002498612276110608,0.06200271993882321,0.07179728006117679
94,correlation,power,adjusted,F20-Chi20,0.0,0.0,0.0,0.0
94,correlation,power,adjusted,F20-LC,0.0012,0.0010099296984441937,-0.0007794622089506195,0.003179462208950619
94,correlation,power,adjusted,F20-NR3,0.0024,0.0012882507360742707,-0.00012497144270557075,0.00492497144270557
95,correlation,power,raw,F20-Chi20,-0.003,0.0005469277036238878,-0.00407197829910282,-0.00192802170089718
95,correlation,power,raw,F20-LC,0.0083,0.0014910846164230029,0.005377474151810915,0.011222525848189085
95,correlation,power,raw,F20-NR3,0.1811,0.0038512026921752145,0.1735516427233366,0.18864835727666343
95,correlation,power,adjusted,F20-Chi20,-0.0001,0.0001,-0.000296,9.599999999999999e-05
95,correlation,power,adjusted,F20-LC,0.0083,0.0014977767969672096,0.005364357477944269,0.01123564252205573
95,correlation,power,adjusted,F20-NR3,0.0019,0.001915725972210029,-0.0018548229055316567,0.005654822905531657
96,correlation,power,raw,F20-Chi20,-0.0015,0.00038702710369934015,-0.0022585731232507068,-0.0007414268767492934
96,correlation,power,raw,F20-LC,-0.1187,0.0032345134421920053,-0.12503964634669634,-0.11236035365330367
96,correlation,power,raw,F20-NR3,0.0792,0.0027006416545951916,0.07390674235699343,0.08449325764300658
96,correlation,power,adjusted,F20-Chi20,-0.0003,0.00017318775765030273,-0.0006394480049945933,3.944800499459337e-05
96,correlation,power,adjusted,F20-LC,0.0016,0.0017204766792957118,-0.0017721342914195951,0.0049721342914195955
96,correlation,power,adjusted,F20-NR3,-0.0007,0.0016279484087655107,-0.003890778881180401,0.0024907788811804007
97,correlation,power,raw,F20-Chi20,-0.0022,0.0004685487741904567,-0.0031183555974132952,-0.001281644402586705
97,correlation,power,raw,F20-LC,-0.1715,0.0037696413648518295,-0.1788884970751096,-0.16411150292489043
97,correlation,power,raw,F20-NR3,0.1727,0.0037800661224360876,0.16529107040002528,0.1801089295999747
97,correlation,power,adjusted,F20-Chi20,0.0003,0.00017318775765030273,-3.944800499459337e-05,0.0006394480049945933
97,correlation,power,adjusted,F20-LC,0.0162,0.0022658926335867493,0.01175885043816997,0.020641149561830028
97,correlation,power,adjusted,F20-NR3,0.0014,0.002341015171929375,-0.0031883897369815745,0.005988389736981575
98,correlation,power,raw,F20-Chi20,-0.0012,0.0003462195644366157,-0.0018785903462957667,-0.0005214096537042331
98,correlation,power,raw,F20-LC,0.0055,0.0009935158314645707,0.003552708970329441,0.0074472910296705585
98,correlation,power,raw,F20-NR3,0.0817,0.0027392081567731603,0.0763311520127246,0.08706884798727539
98,correlation,power,adjusted,F20-Chi20,0.0001,0.00010000000000000003,-9.600000000000004e-05,0.00029600000000000004
98,correlation,power,adjusted,F20-LC,0.0012,0.0009695101830303279,-0.0007002399587394427,0.0031002399587394423
98,correlation,power,adjusted,F20-NR3,0.0038,0.0017773215486199224,0.00031644976470495204,0.007283550235295048
99,correlation,power,raw,F20-Chi20,-0.0008,0.0002827436902911185,-0.0013541776329705924,-0.00024582236702940777
99,correlation,power,raw,F20-LC,-0.0471,0.0021186334890174086,-0.05125252163847412,-0.04294747836152588
99,correlation,power,raw,F20-NR3,0.0741,0.002619466579385209,0.06896584550440499,0.07923415449559501
99,correlation,power,adjusted,F20-Chi20,-0.0002,0.00014141428428549925,-0.00047717199719957853,7.717199719957848e-05
99,correlation,power,adjusted,F20-LC,-0.0018,0.0012727285585694933,-0.0042945479747962065,0.0006945479747962066
99,correlation,power,adjusted,F20-NR3,-0.0037,0.0017801538963779168,-0.007189101636900717,-0.00021089836309928344
100,mixed,size,raw,F20-Chi20,-0.0022,0.0004685487741904567,-0.0031183555974132952,-0.001281644402586705
100,mixed,size,raw,F20-LC,0.0026,0.00130364640504814,4.4853046105645424e-05,0.005155146953894354
100,mixed,size,raw,F20-NR3,0.0587,0.002350741074291219,0.054092547494389215,0.06330745250561079
101,mixed,size,raw,F20-Chi20,-0.0009,0.0002998799639843914,-0.0014877647294094071,-0.0003122352705905928
101,mixed,size,raw,F20-LC,-0.0053,0.0008527975881606594,-0.006971483272794892,-0.003628516727205108
101,mixed,size,raw,F20-NR3,0.053,0.0022404468215505625,0.0486087242297609,0.0573912757702391
102,mixed,size,raw,F20-Chi20,-0.0018,0.0004239032547609651,-0.0026308503793314912,-0.0009691496206685084
102,mixed,size,raw,F20-LC,-0.0063,0.0020943900417459724,-0.010405004481822105,-0.0021949955181778946
102,mixed,size,raw,F20-NR3,0.0476,0.00217575214345269,0.04333552579883273,0.05186447420116728
103,mixed,size,raw,F20-Chi20,-0.0005,0.0002235620674439204,-0.000938181652190084,-6.181834780991606e-05
103,mixed,size,raw,F20-LC,-0.026,0.0017979775505626405,-0.029524035999102773,-0.022475964000897224
103,mixed,size,raw,F20-NR3,0.0276,0.001644413089658722,0.024376950344268903,0.030823049655731096


==> anc/reproducibility/comparison_v13_results/protocol.json <==
{
  "seed": 2026102141,
  "alpha": 0.05,
  "datasets": 1040000,
  "columns": [
    "F20_p",
    "Chi20_p",
    "LC_p",
    "NR3_p",
    "F_failure",
    "NR_failure",
    "F_df1",
    "F_df2",
    "NR_df",
    "F_seconds",
    "NR_seconds"
  ],
  "tasks": [
    {
      "id": 0,
      "stage": "core",
      "kind": "size",
      "dist1": "G",
      "dist2": "G",
      "cov": "I",
      "p": 50,
      "n1": 20,
      "n2": 30,
      "shape": "null",
      "delta": 0.0,
      "N": 10000
    },
    {
      "id": 1,
      "stage": "core",
      "kind": "size",
      "dist1": "G",
      "dist2": "G",
      "cov": "I",
      "p": 50,
      "n1": 50,
      "n2": 80,
      "shape": "null",
      "delta": 0.0,
      "N": 10000
    },
    {
      "id": 2,
      "stage": "core",
      "kind": "size",
      "dist1": "G",
      "dist2": "G",
      "cov": "I",
      "p": 200,
      "n1": 20,
      "n2": 30,
      "shape": "null",
      "delta": 0.0,
      "N": 10000
    },
    {
      "id": 3,
      "stage": "core",
      "kind": "size",
      "dist1": "G",
      "dist2": "G",
      "cov": "I",
      "p": 200,
      "n1": 50,
      "n2": 80,
      "shape": "null",
      "delta": 0.0,
      "N": 10000
    },
    {
      "id": 4,
      "stage": "core",
      "kind": "size",
      "dist1": "G",
      "dist2": "G",
      "cov": "A",
      "p": 50,
      "n1": 20,
      "n2": 30,
      "shape": "null",
      "delta": 0.0,
      "N": 10000
    },
    {
      "id": 5,
      "stage": "core",
      "kind": "size",
      "dist1": "G",
      "dist2": "G",
      "cov": "A",
      "p": 50,
      "n1": 50,
      "n2": 80,
      "shape": "null",
      "delta": 0.0,
      "N": 10000
    },
    {
      "id": 6,
      "stage": "core",
      "kind": "size",
      "dist1": "G",
      "dist2": "G",
      "cov": "A",
      "p": 200,
      "n1": 20,
      "n2": 30,
      "shape": "null",
      "delta": 0.0,
      "N": 10000
    },
    {
      "id": 7,
      "stage": "core",
      "kind": "size",
      "dist1": "G",
      "dist2": "G",
      "cov": "A",
      "p": 200,
      "n1": 50,
      "n2": 80,
      "shape": "null",
      "delta": 0.0,
      "N": 10000
    },
    {
      "id": 8,
      "stage": "core",
      "kind": "size",
      "dist1": "G",
      "dist2": "G",
      "cov": "S",
      "p": 50,
      "n1": 20,
      "n2": 30,
      "shape": "null",
      "delta": 0.0,
      "N": 10000
    },
    {
      "id": 9,
      "stage": "core",
      "kind": "size",
      "dist1": "G",
      "dist2": "G",
      "cov": "S",
      "p": 50,
      "n1": 50,
      "n2": 80,
      "shape": "null",
      "delta": 0.0,
      "N": 10000
    },
    {
      "id": 10,
      "stage": "core",
      "kind": "size",
      "dist1": "G",
      "dist2": "G",
      "cov": "S",
      "p": 200,
      "n1": 20,
      "n2": 30,
      "shape": "null",
      "delta": 0.0,
      "N": 10000
    },
    {
      "id": 11,
      "stage": "core",
      "kind": "size",
      "dist1": "G",
      "dist2": "G",
      "cov": "S",
      "p": 200,
      "n1": 50,
      "n2": 80,
      "shape": "null",
      "delta": 0.0,
      "N": 10000
    },
    {
      "id": 12,
      "stage": "core",
      "kind": "size",
      "dist1": "T",
      "dist2": "T",
      "cov": "I",
      "p": 50,
      "n1": 20,
      "n2": 30,
      "shape": "null",
      "delta": 0.0,
      "N": 10000
    },
    {
      "id": 13,
      "stage": "core",
      "kind": "size",
      "dist1": "T",
      "dist2": "T",
      "cov": "I",
      "p": 50,
      "n1": 50,
      "n2": 80,
      "shape": "null",
      "delta": 0.0,
      "N": 10000
    },
    {
      "id": 14,
      "stage": "core",
      "kind": "size",
      "dist1": "T",
      "dist2": "T",
      "cov": "I",
      "p": 200,
      "n1": 20,
      "n2": 30,
      "shape": "null",
      "delta": 0.0,
      "N": 10000
    },
    {
      "id": 15,
      "stage": "core",
      "kind": "size",
      "dist1": "T",
      "dist2": "T",
      "cov": "I",
      "p": 200,
      "n1": 50,
      "n2": 80,
      "shape": "null",
      "delta": 0.0,
      "N": 10000
    },
    {
      "id": 16,
      "stage": "core",
      "kind": "size",
      "dist1": "T",
      "dist2": "T",
      "cov": "A",
      "p": 50,
      "n1": 20,
      "n2": 30,
      "shape": "null",
      "delta": 0.0,
      "N": 10000
    },
    {
      "id": 17,
      "stage": "core",
      "kind": "size",
      "dist1": "T",
      "dist2": "T",
      "cov": "A",
      "p": 50,
      "n1": 50,
      "n2": 80,
      "shape": "null",
      "delta": 0.0,
      "N": 10000
    },
    {
      "id": 18,
      "stage": "core",
      "kind": "size",
      "dist1": "T",
      "dist2": "T",
      "cov": "A",
      "p": 200,
      "n1": 20,
      "n2": 30,
      "shape": "null",
      "delta": 0.0,
      "N": 10000
    },
    {
      "id": 19,
      "stage": "core",
      "kind": "size",
      "dist1": "T",
      "dist2": "T",
      "cov": "A",
      "p": 200,
      "n1": 50,
      "n2": 80,
      "shape": "null",
      "delta": 0.0,
      "N": 10000
    },
    {
      "id": 20,
      "stage": "core",
      "kind": "size",
      "dist1": "T",
      "dist2": "T",
      "cov": "S",
      "p": 50,
      "n1": 20,
      "n2": 30,
      "shape": "null",
      "delta": 0.0,
      "N": 10000
    },
    {
      "id": 21,
      "stage": "core",
      "kind": "size",
      "dist1": "T",
      "dist2": "T",
      "cov": "S",
      "p": 50,
      "n1": 50,
      "n2": 80,
      "shape": "null",
      "delta": 0.0,
      "N": 10000
    },
    {
      "id": 22,
      "stage": "core",
      "kind": "size",
      "dist1": "T",
      "dist2": "T",
      "cov": "S",
      "p": 200,
      "n1": 20,
      "n2": 30,
      "shape": "null",
      "delta": 0.0,
      "N": 10000
    },
    {
      "id": 23,
      "stage": "core",
      "kind": "size",
      "dist1": "T",
      "dist2": "T",
      "cov": "S",
      "p": 200,
      "n1": 50,
      "n2": 80,
      "shape": "null",
      "delta": 0.0,
      "N": 10000
    },
    {
      "id": 24,
      "stage": "core",
      "kind": "size",
      "dist1": "K",
      "dist2": "K",
      "cov": "I",
      "p": 50,
      "n1": 20,
      "n2": 30,
      "shape": "null",
      "delta": 0.0,
      "N": 10000
    },
    {
      "id": 25,
      "stage": "core",
      "kind": "size",
      "dist1": "K",
      "dist2": "K",
      "cov": "I",
      "p": 50,
      "n1": 50,
      "n2": 80,
      "shape": "null",
      "delta": 0.0,
      "N": 10000
    },
    {
      "id": 26,
      "stage": "core",
      "kind": "size",
      "dist1": "K",
      "dist2": "K",
      "cov": "I",
      "p": 200,
      "n1": 20,
      "n2": 30,
      "shape": "null",
      "delta": 0.0,
      "N": 10000
    },
    {
      "id": 27,
      "stage": "core",
      "kind": "size",
      "dist1": "K",
      "dist2": "K",
      "cov": "I",
      "p": 200,
      "n1": 50,
      "n2": 80,
      "shape": "null",
      "delta": 0.0,
      "N": 10000
    },
    {
      "id": 28,
      "stage": "core",
      "kind": "size",
      "dist1": "K",
      "dist2": "K",
      "cov": "A",
      "p": 50,
      "n1": 20,
      "n2": 30,
      "shape": "null",
      "delta": 0.0,
      "N": 10000
    },
    {
      "id": 29,
      "stage": "core",
      "kind": "size",
      "dist1": "K",
      "dist2": "K",
      "cov": "A",
      "p": 50,
      "n1": 50,
      "n2": 80,
      "shape": "null",
      "delta": 0.0,
      "N": 10000
    },
    {
      "id": 30,
      "stage": "core",
      "kind": "size",
      "dist1": "K",
      "dist2": "K",
      "cov": "A",
      "p": 200,
      "n1": 20,
      "n2": 30,
      "shape": "null",
      "delta": 0.0,
      "N": 10000
    },
    {
      "id": 31,
      "stage": "core",
      "kind": "size",
      "dist1": "K",
      "dist2": "K",
      "cov": "A",
      "p": 200,
      "n1": 50,
      "n2": 80,
      "shape": "null",
      "delta": 0.0,
      "N": 10000
    },
    {
      "id": 32,
      "stage": "core",
      "kind": "size",
      "dist1": "K",
      "dist2": "K",
      "cov": "S",
      "p": 50,
      "n1": 20,
      "n2": 30,
      "shape": "null",
      "delta": 0.0,
      "N": 10000
    },
    {
      "id": 33,
      "stage": "core",
      "kind": "size",
      "dist1": "K",
      "dist2": "K",
      "cov": "S",
      "p": 50,
      "n1": 50,
      "n2": 80,
      "shape": "null",
      "delta": 0.0,
      "N": 10000
    },
    {
      "id": 34,
      "stage": "core",
      "kind": "size",
      "dist1": "K",
      "dist2": "K",
      "cov": "S",
      "p": 200,
      "n1": 20,
      "n2": 30,
      "shape": "null",
      "delta": 0.0,
      "N": 10000
    },
    {
      "id": 35,
      "stage": "core",
      "kind": "size",
      "dist1": "K",
      "dist2": "K",
      "cov": "S",
      "p": 200,
      "n1": 50,
      "n2": 80,
      "shape": "null",
      "delta": 0.0,
      "N": 10000
    },
    {
      "id": 36,
      "stage": "core",
      "kind": "calibration",
      "dist1": "G",
      "dist2": "G",
      "cov": "I",
      "p": 50,
      "n1": 50,
      "n2": 80,
      "shape": "null",
      "delta": 0.0,
      "N": 10000
    },
    {
      "id": 37,
      "stage": "core",
      "kind": "power",
      "dist1": "G",
      "dist2": "G",
      "cov": "I",
      "p": 50,
      "n1": 50,
      "n2": 80,
      "shape": "dense",
      "delta": 0.15,
      "N": 10000
    },
    {
      "id": 38,
      "stage": "core",
      "kind": "power",
      "dist1": "G",
      "dist2": "G",
      "cov": "I",
      "p": 50,
      "n1": 50,
      "n2": 80,
      "shape": "dense",
      "delta": 0.3,
      "N": 10000
    },
    {
      "id": 39,
      "stage": "core",
      "kind": "power",
      "dist1": "G",
      "dist2": "G",
      "cov": "I",
      "p": 50,
      "n1": 50,
      "n2": 80,
      "shape": "dense",
      "delta": 0.5,
      "N": 10000
    },
    {
      "id": 40,
      "stage": "core",
      "kind": "power",
      "dist1": "G",
      "dist2": "G",
      "cov": "I",
      "p": 50,
      "n1": 50,
      "n2": 80,
      "shape": "sparse",
      "delta": 0.5,
      "N": 10000
    },
    {
      "id": 41,
      "stage": "core",
      "kind": "power",
      "dist1": "G",
      "dist2": "G",
      "cov": "I",
      "p": 50,
      "n1": 50,
      "n2": 80,
      "shape": "sparse",
      "delta": 1.0,
      "N": 10000
    },
    {
      "id": 42,
      "stage": "core",
      "kind": "power",
      "dist1": "G",
      "dist2": "G",
      "cov": "I",
      "p": 50,
      "n1": 50,
      "n2": 80,
      "shape": "sparse",
      "delta": 2.0,
      "N": 10000
    },
    {
      "id": 43,
      "stage": "core",
      "kind": "power",
      "dist1": "G",
      "dist2": "G",
      "cov": "I",
      "p": 50,
      "n1": 50,
      "n2": 80,
      "shape": "rank",
      "delta": 0.5,
      "N": 10000
    },
    {
      "id": 44,
      "stage": "core",
      "kind": "power",
      "dist1": "G",
      "dist2": "G",
      "cov": "I",
      "p": 50,
      "n1": 50,
      "n2": 80,
      "shape": "rank",
      "delta": 1.0,
      "N": 10000
    },
    {
      "id": 45,
      "stage": "core",
      "kind": "power",
      "dist1": "G",
      "dist2": "G",
      "cov": "I",
      "p": 50,
      "n1": 50,
      "n2": 80,
      "shape": "rank",
      "delta": 2.0,
      "N": 10000
    },
    {
      "id": 46,
      "stage": "core",
      "kind": "calibration",
      "dist1": "G",
      "dist2": "G",
      "cov": "S",
      "p": 50,
      "n1": 50,
      "n2": 80,
      "shape": "null",
      "delta": 0.0,
      "N": 10000
    },
    {
      "id": 47,
      "stage": "core",
      "kind": "power",
      "dist1": "G",
      "dist2": "G",
      "cov": "S",
      "p": 50,
      "n1": 50,
      "n2": 80,
      "shape": "dense",
      "delta": 0.15,
      "N": 10000
    },
    {
      "id": 48,
      "stage": "core",
      "kind": "power",
      "dist1": "G",
      "dist2": "G",
      "cov": "S",
      "p": 50,
      "n1": 50,
      "n2": 80,
      "shape": "dense",
      "delta": 0.3,
      "N": 10000
    },
    {
      "id": 49,
      "stage": "core",
      "kind": "power",
      "dist1": "G",
      "dist2": "G",
      "cov": "S",
      "p": 50,
      "n1": 50,
      "n2": 80,
      "shape": "dense",
      "delta": 0.5,
      "N": 10000
    },
    {
      "id": 50,
      "stage": "core",
      "kind": "power",
      "dist1": "G",
      "dist2": "G",
      "cov": "S",
      "p": 50,
      "n1": 50,
      "n2": 80,
      "shape": "sparse",
      "delta": 0.5,
      "N": 10000
    },
    {
      "id": 51,
      "stage": "core",
      "kind": "power",
      "dist1": "G",
      "dist2": "G",
      "cov": "S",
      "p": 50,
      "n1": 50,
      "n2": 80,
      "shape": "sparse",
      "delta": 1.0,
      "N": 10000
    },
    {
      "id": 52,
      "stage": "core",
      "kind": "power",
      "dist1": "G",
      "dist2": "G",
      "cov": "S",
      "p": 50,
      "n1": 50,
      "n2": 80,
      "shape": "sparse",
      "delta": 2.0,
      "N": 10000
    },
    {
      "id": 53,
      "stage": "core",
      "kind": "power",
      "dist1": "G",
      "dist2": "G",
      "cov": "S",
      "p": 50,
      "n1": 50,
      "n2": 80,
      "shape": "rank",
      "delta": 0.5,
      "N": 10000
    },
    {
      "id": 54,
      "stage": "core",
      "kind": "power",
      "dist1": "G",
      "dist2": "G",
      "cov": "S",
      "p": 50,
      "n1": 50,
      "n2": 80,
      "shape": "rank",
      "delta": 1.0,
      "N": 10000
    },
    {
      "id": 55,
      "stage": "core",
      "kind": "power",
      "dist1": "G",
      "dist2": "G",
      "cov": "S",
      "p": 50,
      "n1": 50,
      "n2": 80,
      "shape": "rank",
      "delta": 2.0,
      "N": 10000
    },
    {
      "id": 56,
      "stage": "core",
      "kind": "calibration",
      "dist1": "K",
      "dist2": "K",
      "cov": "I",
      "p": 50,
      "n1": 50,
      "n2": 80,
      "shape": "null",
      "delta": 0.0,
      "N": 10000
    },
    {
      "id": 57,
      "stage": "core",
      "kind": "power",
      "dist1": "K",
      "dist2": "K",
      "cov": "I",
      "p": 50,
      "n1": 50,
      "n2": 80,
      "shape": "dense",
      "delta": 0.15,
      "N": 10000
    },
    {
      "id": 58,
      "stage": "core",
      "kind": "power",
      "dist1": "K",
      "dist2": "K",
      "cov": "I",
      "p": 50,
      "n1": 50,
      "n2": 80,
      "shape": "dense",
      "delta": 0.3,
      "N": 10000
    },
    {
      "id": 59,
      "stage": "core",
      "kind": "power",
      "dist1": "K",
      "dist2": "K",
      "cov": "I",
      "p": 50,
      "n1": 50,
      "n2": 80,
      "shape": "dense",
      "delta": 0.5,
      "N": 10000
    },
    {
      "id": 60,
      "stage": "core",
      "kind": "power",
      "dist1": "K",
      "dist2": "K",
      "cov": "I",
      "p": 50,
      "n1": 50,
      "n2": 80,
      "shape": "sparse",
      "delta": 0.5,
      "N": 10000
    },
    {
      "id": 61,
      "stage": "core",
      "kind": "power",
      "dist1": "K",
      "dist2": "K",
      "cov": "I",
      "p": 50,
      "n1": 50,
      "n2": 80,
      "shape": "sparse",
      "delta": 1.0,
      "N": 10000
    },
    {
      "id": 62,
      "stage": "core",
      "kind": "power",
      "dist1": "K",
      "dist2": "K",
      "cov": "I",
      "p": 50,
      "n1": 50,
      "n2": 80,
      "shape": "sparse",
      "delta": 2.0,
      "N": 10000
    },
    {
      "id": 63,
      "stage": "core",
      "kind": "power",
      "dist1": "K",
      "dist2": "K",
      "cov": "I",
      "p": 50,
      "n1": 50,
      "n2": 80,
      "shape": "rank",
      "delta": 0.5,
      "N": 10000
    },
    {
      "id": 64,
      "stage": "core",
      "kind": "power",
      "dist1": "K",
      "dist2": "K",
      "cov": "I",
      "p": 50,
      "n1": 50,
      "n2": 80,
      "shape": "rank",
      "delta": 1.0,
      "N": 10000
    },
    {
      "id": 65,
      "stage": "core",
      "kind": "power",
      "dist1": "K",
      "dist2": "K",
      "cov": "I",
      "p": 50,
      "n1": 50,
      "n2": 80,
      "shape": "rank",
      "delta": 2.0,
      "N": 10000
    },
    {
      "id": 66,
      "stage": "core",
      "kind": "calibration",
      "dist1": "K",
      "dist2": "K",
      "cov": "S",
      "p": 50,
      "n1": 50,
      "n2": 80,
      "shape": "null",
      "delta": 0.0,
      "N": 10000
    },
    {
      "id": 67,
      "stage": "core",
      "kind": "power",
      "dist1": "K",
      "dist2": "K",
      "cov": "S",
      "p": 50,
      "n1": 50,
      "n2": 80,
      "shape": "dense",
      "delta": 0.15,
      "N": 10000
    },
    {
      "id": 68,
      "stage": "core",
      "kind": "power",
      "dist1": "K",
      "dist2": "K",
      "cov": "S",
      "p": 50,
      "n1": 50,
      "n2": 80,
      "shape": "dense",
      "delta": 0.3,
      "N": 10000
    },
    {
      "id": 69,
      "stage": "core",
      "kind": "power",
      "dist1": "K",
      "dist2": "K",
      "cov": "S",
      "p": 50,
      "n1": 50,
      "n2": 80,
      "shape": "dense",
      "delta": 0.5,
      "N": 10000
    },
    {
      "id": 70,
      "stage": "core",
      "kind": "power",
      "dist1": "K",
      "dist2": "K",
      "cov": "S",
      "p": 50,
      "n1": 50,
      "n2": 80,
      "shape": "sparse",
      "delta": 0.5,
      "N": 10000
    },
    {
      "id": 71,
      "stage": "core",
      "kind": "power",
      "dist1": "K",
      "dist2": "K",
      "cov": "S",
      "p": 50,
      "n1": 50,
      "n2": 80,
      "shape": "sparse",
      "delta": 1.0,
      "N": 10000
    },
    {
      "id": 72,
      "stage": "core",
      "kind": "power",
      "dist1": "K",
      "dist2": "K",
      "cov": "S",
      "p": 50,
      "n1": 50,
      "n2": 80,
      "shape": "sparse",
      "delta": 2.0,
      "N": 10000
    },
    {
      "id": 73,
      "stage": "core",
      "kind": "power",
      "dist1": "K",
      "dist2": "K",
      "cov": "S",
      "p": 50,
      "n1": 50,
      "n2": 80,
      "shape": "rank",
      "delta": 0.5,
      "N": 10000
    },
    {
      "id": 74,
      "stage": "core",
      "kind": "power",
      "dist1": "K",
      "dist2": "K",
      "cov": "S",
      "p": 50,
      "n1": 50,
      "n2": 80,
      "shape": "rank",
      "delta": 1.0,
      "N": 10000
    },
    {
      "id": 75,
      "stage": "core",
      "kind": "power",
      "dist1": "K",
      "dist2": "K",
      "cov": "S",
      "p": 50,
      "n1": 50,
      "n2": 80,
      "shape": "rank",
      "delta": 2.0,
      "N": 10000
    },
    {
      "id": 76,
      "stage": "extension",
      "kind": "calibration",
      "dist1": "G",
      "dist2": "G",
      "cov": "I",
      "p": 200,
      "n1": 50,
      "n2": 80,
      "shape": "null",
      "delta": 0.0,
      "N": 10000
    },
    {
      "id": 77,
      "stage": "extension",
      "kind": "power",
      "dist1": "G",
      "dist2": "G",
      "cov": "I",
      "p": 200,
      "n1": 50,
      "n2": 80,
      "shape": "dense",
      "delta": 0.3,
      "N": 10000
    },
    {
      "id": 78,
      "stage": "extension",
      "kind": "power",
      "dist1": "G",
      "dist2": "G",
      "cov": "I",
      "p": 200,
      "n1": 50,
      "n2": 80,
      "shape": "sparse",
      "delta": 1.0,
      "N": 10000
    },
    {
      "id": 79,
      "stage": "extension",
      "kind": "power",
      "dist1": "G",
      "dist2": "G",
      "cov": "I",
      "p": 200,
      "n1": 50,
      "n2": 80,
      "shape": "rank",
      "delta": 2.0,
      "N": 10000
    },
    {
      "id": 80,
      "stage": "extension",
      "kind": "calibration",
      "dist1": "K",
      "dist2": "K",
      "cov": "I",
      "p": 200,
      "n1": 50,
      "n2": 80,
      "shape": "null",
      "delta": 0.0,
      "N": 10000
    },
    {
      "id": 81,
      "stage": "extension",
      "kind": "power",
      "dist1": "K",
      "dist2": "K",
      "cov": "I",
      "p": 200,
      "n1": 50,
      "n2": 80,
      "shape": "dense",
      "delta": 0.3,
      "N": 10000
    },
    {
      "id": 82,
      "stage": "extension",
      "kind": "power",
      "dist1": "K",
      "dist2": "K",
      "cov": "I",
      "p": 200,
      "n1": 50,
      "n2": 80,
      "shape": "sparse",
      "delta": 1.0,
      "N": 10000
    },
    {
      "id": 83,
      "stage": "extension",
      "kind": "power",
      "dist1": "K",
      "dist2": "K",
      "cov": "I",
      "p": 200,
      "n1": 50,
      "n2": 80,
      "shape": "rank",
      "delta": 2.0,
      "N": 10000
    },
    {
      "id": 84,
      "stage": "extension",
      "kind": "calibration",
      "dist1": "G",
      "dist2": "G",
      "cov": "I",
      "p": 50,
      "n1": 80,
      "n2": 120,
      "shape": "null",
      "delta": 0.0,
      "N": 10000
    },
    {
      "id": 85,
      "stage": "extension",
      "kind": "size",
      "dist1": "G",
      "dist2": "G",
      "cov": "I",
      "p": 50,
      "n1": 80,
      "n2": 120,
      "shape": "null",
      "delta": 0.0,
      "N": 10000
    },
    {
      "id": 86,
      "stage": "extension",
      "kind": "power",
      "dist1": "G",
      "dist2": "G",
      "cov": "I",
      "p": 50,
      "n1": 80,
      "n2": 120,
      "shape": "dense",
      "delta": 0.3,
      "N": 10000
    },
    {
      "id": 87,
      "stage": "extension",
      "kind": "power",
      "dist1": "G",
      "dist2": "G",
      "cov": "I",
      "p": 50,
      "n1": 80,
      "n2": 120,
      "shape": "sparse",
      "delta": 1.0,
      "N": 10000
    },
    {
      "id": 88,
      "stage": "extension",
      "kind": "power",
      "dist1": "G",
      "dist2": "G",
      "cov": "I",
      "p": 50,
      "n1": 80,
      "n2": 120,
      "shape": "rank",
      "delta": 2.0,
      "N": 10000
    },
    {
      "id": 89,
      "stage": "extension",
      "kind": "calibration",
      "dist1": "K",
      "dist2": "K",
      "cov": "I",
      "p": 50,
      "n1": 80,
      "n2": 120,
      "shape": "null",
      "delta": 0.0,
      "N": 10000
    },
    {
      "id": 90,
      "stage": "extension",
      "kind": "size",
      "dist1": "K",
      "dist2": "K",
      "cov": "I",
      "p": 50,
      "n1": 80,
      "n2": 120,
      "shape": "null",
      "delta": 0.0,
      "N": 10000
    },
    {
      "id": 91,
      "stage": "extension",
      "kind": "power",
      "dist1": "K",
      "dist2": "K",
      "cov": "I",
      "p": 50,
      "n1": 80,
      "n2": 120,
      "shape": "dense",
      "delta": 0.3,
      "N": 10000
    },
    {
      "id": 92,
      "stage": "extension",
      "kind": "power",
      "dist1": "K",
      "dist2": "K",
      "cov": "I",
      "p": 50,
      "n1": 80,
      "n2": 120,
      "shape": "sparse",
      "delta": 1.0,
      "N": 10000
    },
    {
      "id": 93,
      "stage": "extension",
      "kind": "power",
      "dist1": "K",
      "dist2": "K",
      "cov": "I",
      "p": 50,
      "n1": 80,
      "n2": 120,
      "shape": "rank",
      "delta": 2.0,
      "N": 10000
    },
    {
      "id": 94,
      "stage": "correlation",
      "kind": "power",
      "dist1": "G",
      "dist2": "G",
      "cov": "I",
      "p": 50,
      "n1": 50,
      "n2": 80,
      "shape": "corr",
      "delta": 0.3,
      "N": 10000
    },
    {
      "id": 95,
      "stage": "correlation",
      "kind": "power",
      "dist1": "G",
      "dist2": "G",
      "cov": "I",
      "p": 50,
      "n1": 50,
      "n2": 80,
      "shape": "corr",
      "delta": 0.6,
      "N": 10000
    },
    {
      "id": 96,
      "stage": "correlation",
      "kind": "power",
      "dist1": "K",
      "dist2": "K",
      "cov": "I",
      "p": 50,
      "n1": 50,
      "n2": 80,
      "shape": "corr",
      "delta": 0.3,
      "N": 10000
    },
    {
      "id": 97,
      "stage": "correlation",
      "kind": "power",
      "dist1": "K",
      "dist2": "K",
      "cov": "I",
      "p": 50,
      "n1": 50,
      "n2": 80,
      "shape": "corr",
      "delta": 0.6,
      "N": 10000
    },
    {
      "id": 98,
      "stage": "correlation",
      "kind": "power",
      "dist1": "G",
      "dist2": "G",
      "cov": "I",
      "p": 200,
      "n1": 50,
      "n2": 80,
      "shape": "corr",
      "delta": 0.6,
      "N": 10000
    },
    {
      "id": 99,
      "stage": "correlation",
      "kind": "power",
      "dist1": "K",
      "dist2": "K",
      "cov": "I",
      "p": 200,
      "n1": 50,
      "n2": 80,
      "shape": "corr",
      "delta": 0.6,
      "N": 10000
    },
    {
      "id": 100,
      "stage": "mixed",
      "kind": "size",
      "dist1": "G",
      "dist2": "K",
      "cov": "I",
      "p": 200,
      "n1": 20,
      "n2": 30,
      "shape": "null",
      "delta": 0.0,
      "N": 10000
    },
    {
      "id": 101,
      "stage": "mixed",
      "kind": "size",
      "dist1": "G",
      "dist2": "K",
      "cov": "I",
      "p": 200,
      "n1": 50,
      "n2": 80,
      "shape": "null",
      "delta": 0.0,
      "N": 10000
    },
    {
      "id": 102,
      "stage": "mixed",
      "kind": "size",
      "dist1": "G",
      "dist2": "K",
      "cov": "S",
      "p": 200,
      "n1": 20,
      "n2": 30,
      "shape": "null",
      "delta": 0.0,
      "N": 10000
    },
    {
      "id": 103,
      "stage": "mixed",
      "kind": "size",
      "dist1": "G",
      "dist2": "K",
      "cov": "S",
      "p": 200,
      "n1": 50,
      "n2": 80,
      "shape": "null",
      "delta": 0.0,
      "N": 10000
    }
  ],
  "adjustment": "Independent 10000-null empirical 5% p-value quantile, method-specific; failures p=1. Conditional uncertainty excludes uncertainty in the estimated null quantile.",
  "pure_correlation": "I_p plus delta in (1,2),(3,4),(5,6),(7,8),(9,10) and their symmetric entries. Unit diagonal. Eigenvalues 1-delta,1+delta (five each), 1 otherwise.",
  "historical": "All v13 cells are new draws; old F and F20 experiments are retained as separately identified diagnostics.",
  "engine": "compare_methods_v13",
  "code_sha256": {
    "compare_methods.py": "7ce7ac1820ea2855f929de87fd376a5444cdfae535ba2a1b9b78af0966b876a3",
    "pooled_covariance_f.py": "bf09c9c7eda8c1319f8dd61a86e13e408c3a5e79346baf1f494aac6296f9346b",
    "fullsample_covariance_f.py": "8f000831c11c8d8225ca4b51306811a688f02158737e5e147a74af4292b3ed9e",
    "run_comparison_v13.py": "89c8543468aba2bcc726f479c5481e21eb5b474542d31c2a67bd2909a036f48a",
    "compare_methods_v13.py": "45003aa7ca605a392192840937ed900da1dce5784435d3b5f978aa3390034dae",
    "fast_pooled_covariance_f.py": "d1cebc04243b4470a5b38e7f013e55ccef563bcd3a9bc5191586fe7f1f96bdec",
    "fast_trace_kernel.c": "56ba52bc189006017b90f5db01d127b8471c27d2bcb26b1e9842e140ac469c8c"
  },
  "workers": 4,
  "checkpoint": 500
}

==> anc/reproducibility/comparison_v13_results/raw_result_sha256.json <==
{
  "cell_000.npz": "0e152c3ba3465eaf58dbb5fb0de2918176a4fccabd0738d6e53a57c44963e864",
  "cell_001.npz": "f872b27c6c98a47c81b0b4f7d930f6d83e894f86b7605d5a93bd3d9dd0ca07e2",
  "cell_002.npz": "41cbde82b24a5f97c2aed5304e332374eeeeb7f9003944b126327b03b45bc827",
  "cell_003.npz": "e8b3e7984528160cf14b92b96b4c19538bf56d3adb6653d473e408099403a86d",
  "cell_004.npz": "75cd21580a392d72db006368fd2c9f4cf409fc7ffb292ff5cf325da3b73abaa2",
  "cell_005.npz": "50e33a6ba95422877b3a41de41b2191893180638460f4dea38f765989a3d2878",
  "cell_006.npz": "d13a88ba25abd3392c3139e8515890d8c6dd773a5d17719c88871a20025fde1c",
  "cell_007.npz": "1561bd15c4e63c8a8591ee8bf8773919231121db80285511157af95b52bd3e64",
  "cell_008.npz": "89a13c5fd8e79a6dc22eb10bf70d25e1cb11819278391a8ada983344c0534e18",
  "cell_009.npz": "a975da6a85d0defdb11a9dec72be1cfa59d53b9983d0bb816551b8264dab52ed",
  "cell_010.npz": "1601da1abb085e3746b7ad3180b12968c826a204a0532c23072867dcf644ce8a",
  "cell_011.npz": "0dc4b2d9b4ae08f0e1f1f749a0420347113790cd0198bb32c87df9df110368f4",
  "cell_012.npz": "da820fc5c65f86f5ce00708fdfddc778d7da57a9fb49605879d4b754f2fe4f90",
  "cell_013.npz": "9a91c6c9ffac52cbf3fa8be85c8440285f1f0ddb995a3bd1e13a5f827b5a0167",
  "cell_014.npz": "a5120233295f7366323e6764d6eee80f849af8a506a4c3f985776f5808c35e3d",
  "cell_015.npz": "f247a8f9763bd5ac430222d525004bda76dadd4596c3187c9e480ab6b25d9181",
  "cell_016.npz": "f98d70837ad10447f302d2d35ab732e24674dd0785e24d8459f9ea8ab7ea72bb",
  "cell_017.npz": "381237a10b70be0cb9a9d41da6316f781e853102f2e28a9aacacad135d130dcc",
  "cell_018.npz": "dd2827bf1bc5d2984749589ca7144e061b9094ac426866241afcdae165b90edb",
  "cell_019.npz": "72eb82360b591723b1c8247ecb0e093705acab28d608afce351d7a1f967cf2ce",
  "cell_020.npz": "1968c1486ee9639ce1b06b59f15839a0b049522ef4c299b641d3365ac3665c84",
  "cell_021.npz": "a91c7c8143b1ad39788a00b0787c8c6d3d4501c38b11f671961659f79dfddb71",
  "cell_022.npz": "6f063168efe4f8990040291ed64f22ae300771b7b0bf166fc74fb0b1e9c3d99f",
  "cell_023.npz": "5085bf8f07a59f5554040a9983aa42cb66d93ba5d18e4f32621497856e1881bb",
  "cell_024.npz": "2ee11cb1a5cf7f78634e0111b5efa01cac452b8d793c952f948616c3bae09b70",
  "cell_025.npz": "617cc76b4e47cbb7ba5b9f19f2c9da602a378d53b26a6881c0ad758a627d8572",
  "cell_026.npz": "afe36e619a6f57be2d4e7a2365da15541b4f233fb7177581ea6cea1d41b56809",
  "cell_027.npz": "9688ba7b5518959ef7064fa8a1818138ad1c865e0be7acf32f11b0db5c0c1f78",
  "cell_028.npz": "918c9f3b88386abefc40cb31f74c9433abdd7a0b543b03fd36b57767941fd17f",
  "cell_029.npz": "5e51122af027ee70a7480917ae34ae7959261e70d6afe4afa2791d9b70f39b04",
  "cell_030.npz": "ea044cfbba96cd4fcf56cb9ed372b627aea4803d217a579f8f9d99e29c8e0685",
  "cell_031.npz": "8eedc3dfa9e87bb220ae840df5e0e1822aa357ca581d8b314806a04a94f39f23",
  "cell_032.npz": "606bf328be8960c19001d89de96a0559b4f1099e73a10f3f7dd4ce864b54e56b",
  "cell_033.npz": "f39e0cd6b8899025370435d881acf476f668f1aa74edd4b3c42f9a09cee9c442",
  "cell_034.npz": "ce413a43b0ce27d8a8e7eead455af38bfc4be19b601e3e05ac2080514b1894da",
  "cell_035.npz": "4476941045f37f4fae0f266feb67838588826cfeae468b745baa9e68bdc17189",
  "cell_036.npz": "e623b97ab825b140fac572bd2393254eae4614245e63336e22552d61741f2a1d",
  "cell_037.npz": "c889c8ac2e863e0faed930fe9af56d5dda93955ae363c29a83b883635d9cf051",
  "cell_038.npz": "c43a8d0536bbf68ff7178454c8a2a336019d3e164dd60285af2601846709d9d9",
  "cell_039.npz": "bb65cabc23214326d12f225813f63c75b6eb44fb1c4b801faafb0f28f39876b7",
  "cell_040.npz": "c36779b4835117df373344589b8741b7f974c8d5fde52851f65bfa9cc5d28466",
  "cell_041.npz": "e4f0ae8ba8ff6db1ad6bd2b8e5bf00ab31bd6ce501d3513f5015b414f573f6e2",
  "cell_042.npz": "5bb3b94f445b97db5dda2ccacc7780b8c25467a46d07317ffb2f4e4a389e1633",
  "cell_043.npz": "f66fa57878e8699225dc05c4dd7cd6e1d4eca422bfa7c02afeac7ddab5b4d57f",
  "cell_044.npz": "37b7099e81b250096619522ce2f093a994fd6b11cd9c3c5dc0b71420aa27cd90",
  "cell_045.npz": "f6e55f96ef618663f9c51c809e459e54843b385f1103d2bbfacc239b2d67aa48",
  "cell_046.npz": "a5b793f9cb8f4282e5390068fd43d1f61b94323b0cef140ef9147000abd8b65e",
  "cell_047.npz": "1a54c98f7be7af5872247539fa9ed8c314f510c93d4e17462d5139744cfed8a9",
  "cell_048.npz": "eddfb788b15d211a602e29a7a9c8ac538736ecd00428db9c597155889dc7876f",
  "cell_049.npz": "b4b01d070e7705c156189f942c5194fe0666ef73162814a95785eba804b4cf80",
  "cell_050.npz": "dfbaf78c6bf1e66759313664e759f13e64b617f0d85a5cc22db56e91f351d86d",
  "cell_051.npz": "dd807839154c34f8121201529ec4f60a3b29cd42f25b4b9f4fc42f6d5d6ced49",
  "cell_052.npz": "400d7035ca8280d709136a53b5c00ff26c2a12693e1299c51b66cf207eb03059",
  "cell_053.npz": "b03571eab0ea116847628f2bfc560e70296d570338ba47f45ad19ff4d5da87b3",
  "cell_054.npz": "31b2ce4f902bbadc7e2c4d6a6c2a61a38909443f4aa94514ed1fbce9102d2880",
  "cell_055.npz": "2b4fb127810099f3aa5b1eaef2cd94bd3221a913b4ad8a4ca25f994499d0da13",
  "cell_056.npz": "a11ab928b066f8dafc2fc27da907e66205ec9ede704cf1346fc950141014bc56",
  "cell_057.npz": "f5a3dd712a858c22b160c0b89b60738d2535a4985a1e1864ba2c9a63df9b964e",
  "cell_058.npz": "dc4c1bdfe1e8c697c6efd85924be782fa00434b8255645c4551074a63fb0a66c",
  "cell_059.npz": "6aa34d3a205eafc020b59347f38cac90d610228769ccbcfb34b9fbfaaecf3045",
  "cell_060.npz": "a5bfc14dc083244aba64b5b494c6db973eb76501c6cb66ec095f54fca87816ef",
  "cell_061.npz": "2251538dfa828eedaee86e47c10b96d2f716bbe27786df7e763e3b0ae9535ed7",
  "cell_062.npz": "8714fd17715f6bfff29cdc54eeaac6e353b25ff637346c30af11071ed7ecbb7f",
  "cell_063.npz": "4ab3183afa14b82afeb05ce13cef70e7cba223ae7ae5d6578007274d5cba2aae",
  "cell_064.npz": "308a4003406c46ee5c4c8acc67fa279fcda5410c2e0f14a88a2f35f2d3dd2202",
  "cell_065.npz": "40e40a9ddde70986fa3d7ad342a81ed6942b22962e34874f13ee2df6d9180524",
  "cell_066.npz": "c7fecef853b2ef80a3439eefb34151da2a0893cdad043f5202f872f3c4fa5940",
  "cell_067.npz": "e5d9ef948ad5aac282b9398b4fff622a90be6fef6c26a568659f86566de93994",
  "cell_068.npz": "b7976246d3a14fc1142e236e99ba8f86c301aae22bdb9dd7d86f158c46b52502",
  "cell_069.npz": "85b849fed9339340667d3df3be0f79bf0676785af9faa5042d60410777abbda4",
  "cell_070.npz": "192a2aa40bb655af551739132e8a90b3c7f70c3fda9d6cc8d241d8b2a0609c6a",
  "cell_071.npz": "f492a14d60bcc232ebf670e1636af38ee4646f3d7a21177fe193fe1dbcb9f645",
  "cell_072.npz": "a545c743ee6ab099a36f3140528d8a8992a2bb2474aa279bb82493f4476010cd",
  "cell_073.npz": "cca64ba2c09235d45199cdab6739a6720e5cc6b461afd1da57743d601e08a383",
  "cell_074.npz": "da0849a9e5506af283f0ab7633ca29f1de90efee7a6260eb42a972149d732927",
  "cell_075.npz": "b1dc198155ee9a763c49a0cc9961e754d6b4643c7dff83d7f9c20106bd42a7e7",
  "cell_076.npz": "7077299262e8361237207b5095fadaa52b8b6310e67bb76e6b6a26c0a8cd122d",
  "cell_077.npz": "d0fd0b74d860de4df1901890df8cfc64aa469c7c29d8e5237b99763c97dd742d",
  "cell_078.npz": "8453caa1b0a2820c952079b52915bd71c8bfcba34f3113a079c53caf8daa06e6",
  "cell_079.npz": "1b298ef38b91d9bdec607dfcbf683bb89b203b9a80a9ba8e85a04b9287033ffb",
  "cell_080.npz": "6e87dc511f17b08847b12f54870a3f8678f707ed4055587e91bc7296763477c6",
  "cell_081.npz": "38530ff5ea7af483d20e9e534924d2b36c4ae7c35d63c69618cfad34d31d8541",
  "cell_082.npz": "ee415b271436950b663a24a31521cf1c17b8c9d374ce1638a46852a6e7019a43",
  "cell_083.npz": "168e40504aa708202b206cdb857886acee86920e6f72b0349f87e8a7f0fe3e6a",
  "cell_084.npz": "acf11abea934cc7081d741e0f606a3145f5b2eb33f64e7f88fa2ffcd3bb00f1c",
  "cell_085.npz": "f39036ac7ed1f12745f9a5c36ea60424125b95f1e7cf1b4e5fb2e850292f80ff",
  "cell_086.npz": "99d7001ba6610a6de203dcfa2053349980fbc31c0326be7f158a8758fcf0f929",
  "cell_087.npz": "0fcf5f87e6c8926994c5ddce0de3ee96db3cf4efacbb82fa3d35286ed3c3e9d2",
  "cell_088.npz": "93e1497dc96a326086348ecd2a4fff597c34f4d4880c21ac7b53fc566bb76e28",
  "cell_089.npz": "1799f97a4c641b81aa22e09462757b29dd02acc6e9f2a555f74ff116118925ad",
  "cell_090.npz": "db2f3fd93d846412cf52e311827de075777bee7d1df7ef2f7e12f4199ad2aa6f",
  "cell_091.npz": "10009eb5105890d43053a601d2624860958630e848a90f37bbf8974e62049726",
  "cell_092.npz": "ed6da578f7bee0dc9f06380e445a29e6a0da9e166506301205e022152329e882",
  "cell_093.npz": "592a9296014c4cce8cae095639688cfcd48962c1157db8ba2b36fe4373f114cc",
  "cell_094.npz": "f643ef1bfcfd4f87a44421410b06b3f26866aca863a6425a60e9e66bf18ae68d",
  "cell_095.npz": "ee14f1a579488dc95573dc7b3896e5ec174a46f72198fcc0c63eee12fbe8b04e",
  "cell_096.npz": "f55c7b549787f1ceddd30566e7d8ec8ddd22e75b4c0af4135f15c8ae97cb805f",
  "cell_097.npz": "6fa00d08ccaa9ffc06a99254e761c8a77cdfbaea2b3b8518f7aeb2555cc33606",
  "cell_098.npz": "017c94009c6bbba8dee53262a13599306ff245d77a199d8827bca80bc29e8816",
  "cell_099.npz": "7a128b6943dfcc7769ff61092e6f0efd3e20276e942224bb70a8ea6d1270dcc8",
  "cell_100.npz": "ed93eaaedba60f73774620da0c198e6ced5b38bb803c72138a9b554ac7a8b792",
  "cell_101.npz": "8d88954f94f0bd99500ffcb7433c12b31b2ec77676ce398eb0ecbdaf7088b33b",
  "cell_102.npz": "a04b835f0109516c72b7a222b053e21aa207798752af5d6e1ff09ce1619a46e6",
  "cell_103.npz": "4cb13ca909a3584c111d9fd54d7c74d9e440d90de954da06f9e7d314ab9dfa93"
}

==> anc/reproducibility/comparison_v13_results/summary.csv <==
id,stage,kind,dist1,dist2,cov,p,n1,n2,shape,delta,N,method,rate,se,lower,upper,failure,failure_bound_lower,failure_bound_upper,median_df,median_seconds,median_df2,threshold,adjusted,adjusted_se,adjusted_lower,adjusted_upper
0,core,size,G,G,I,50,20,30,null,0.0,10000,F20,0.0576,0.002329854931106227,0.05320116648345306,0.06233859527492157,0.0,0.0576,0.0576,1423.1231795010099,0.0010333629998058314,60767.89728484958,,,,,
0,core,size,G,G,I,50,20,30,null,0.0,10000,Chi20,0.0598,0.002371159210175479,0.05531946812109357,0.06461860404445009,0.0,0.0598,0.0598,1423.1231795010099,0.0010333629998058314,60767.89728484958,,,,,
0,core,size,G,G,I,50,20,30,null,0.0,10000,LC,0.0494,0.0021670173049608992,0.04532304560552551,0.05382301372612823,0.0,0.0494,0.0494,,,,,,,,
0,core,size,G,G,I,50,20,30,null,0.0,10000,NR3,0.0072,0.0008454679177828097,0.005721693857721179,0.009056774936417673,0.002,0.0072,0.0092,92.1579205238028,0.0002626560003591294,,,,,,
1,core,size,G,G,I,50,50,80,null,0.0,10000,F20,0.0499,0.0021773835215689492,0.04580256463405874,0.05434311069922432,0.0,0.0499,0.0499,1328.2110463114827,0.001427416999831621,139656.6509968901,0.0478393092405513,0.0477,0.002131307345269565,0.0436935891355785,0.052053775790535536
1,core,size,G,G,I,50,50,80,null,0.0,10000,Chi20,0.0511,0.0022020170299068987,0.04695388984871269,0.055590863888480745,0.0,0.0511,0.0511,1328.2110463114827,0.001427416999831621,139656.6509968901,0.04702271780416782,0.0478,0.0021334282270561626,0.043789399861243195,0.05215788826519671
1,core,size,G,G,I,50,50,80,null,0.0,10000,LC,0.0517,0.002214206629924136,0.04752980093219833,0.05621449200695029,0.0,0.0517,0.0517,,,,0.04767335546291808,0.048,0.002137662274541982,0.043981036388118365,0.05236609813897327
1,core,size,G,G,I,50,50,80,null,0.0,10000,NR3,0.0072,0.0008454679177828097,0.005721693857721179,0.009056774936417673,0.0,0.0072,0.0072,152.8795426316484,0.00038451000000350177,,0.10506506436860935,0.046,0.002094850830011531,0.04206559125734039,0.05028307926323395
2,core,size,G,G,I,200,20,30,null,0.0,10000,F20,0.0645,0.0024564150707891367,0.059850766612729644,0.06948369596812967,0.0,0.0645,0.0645,22376.827727262687,0.0010177640001529653,936853.9168878573,,,,,
2,core,size,G,G,I,200,20,30,null,0.0,10000,Chi20,0.0668,0.0024967530915170604,0.062070914511738774,0.07186178167661544,0.0,0.0668,0.0668,22376.827727262687,0.0010177640001529653,936853.9168878573,,,,,
2,core,size,G,G,I,200,20,30,null,0.0,10000,LC,0.0545,0.0022700165197636775,0.05021948667736563,0.059122655870907204,0.0,0.0545,0.0545,,,,,,,,
2,core,size,G,G,I,200,20,30,null,0.0,10000,NR3,0.0239,0.0015273765089197882,0.021084215098547462,0.02708142815001079,0.1449,0.0239,0.1688,259.7129074691538,0.00023973199949978152,,,,,,
3,core,size,G,G,I,200,50,80,null,0.0,10000,F20,0.0535,0.0022502833154960733,0.04925849590206199,0.0580844146429522,0.0,0.0535,0.0535,20841.826147373868,0.001685095499851741,2182028.346155748,0.04692262757202127,0.0508,0.0021958907076628383,0.04666599590665272,0.05527898822956311
3,core,size,G,G,I,200,50,80,null,0.0,10000,Chi20,0.0548,0.0022758945494024984,0.05050786586430546,0.059434046284944975,0.0,0.0548,0.0548,20841.826147373868,0.001685095499851741,2182028.346155748,0.04606975774464584,0.0508,0.0021958907076628383,0.04666599590665272,0.05527898822956311
3,core,size,G,G,I,200,50,80,null,0.0,10000,LC,0.0532,0.002244320832679677,0.04897028177457526,0.05777285916946132,0.0,0.0532,0.0532,,,,0.049463780551147266,0.0525,0.002230330692969094,0.04829793395796121,0.05704574458379433
3,core,size,G,G,I,200,50,80,null,0.0,10000,NR3,0.0022,0.0004685253461660319,0.0014533495777926421,0.003328959200052976,0.0355,0.0022,0.0377,528.0967088079207,0.00043582699981925543,,0.11383890371677842,0.0489,0.00215658966889856,0.044843646588557176,0.053302796741467234
4,core,size,G,G,A,50,20,30,null,0.0,10000,F20,0.0629,0.002427830101139699,0.058307339969230446,0.06782835140641504,0.0,0.0629,0.0629,333.01015232197415,0.0007396299997708411,14385.204293904975,,,,,
4,core,size,G,G,A,50,20,30,null,0.0,10000,Chi20,0.0649,0.00246349325146224,0.06023675635244411,0.06989739902971867,0.0,0.0649,0.0649,333.01015232197415,0.0007396299997708411,14385.204293904975,,,,,
4,core,size,G,G,A,50,20,30,null,0.0,10000,LC,0.0593,0.0023618532977304073,0.054837876757090474,0.06410057940682386,0.0,0.0593,0.0593,,,,,,,,
4,core,size,G,G,A,50,20,30,null,0.0,10000,NR3,0.0155,0.0012353036064061337,0.013258222525509154,0.018113871895676464,0.0,0.0155,0.0155,28.1008840313213,0.00018258000000059837,,,,,,
5,core,size,G,G,A,50,50,80,null,0.0,10000,F20,0.0553,0.0022856489231725856,0.050988580601897746,0.059952947548982005,0.0,0.0553,0.0553,301.48391140850254,0.0011973849996138597,31954.966797685527,,,,,
5,core,size,G,G,A,50,50,80,null,0.0,10000,Chi20,0.0566,0.0023107669722410348,0.05223891451718412,0.061301615237931865,0.0,0.0566,0.0566,301.48391140850254,0.0011973849996138597,31954.966797685527,,,,,
5,core,size,G,G,A,50,50,80,null,0.0,10000,LC,0.0619,0.0024097383675411735,0.057343140440990745,0.06679331893139606,0.0,0.0619,0.0619,,,,,,,,
5,core,size,G,G,A,50,50,80,null,0.0,10000,NR3,0.0209,0.0014304960678030543,0.01827476057807914,0.02389318666070317,0.0,0.0209,0.0209,36.656521815635934,0.0003067474995077646,,,,,,
6,core,size,G,G,A,200,20,30,null,0.0,10000,F20,0.0618,0.0024079194338681685,0.05724673957088127,0.06668979660117968,0.0,0.0618,0.0618,5009.418742958971,0.0009178384998449474,214381.55003366276,,,,,
6,core,size,G,G,A,200,20,30,null,0.0,10000,Chi20,0.0637,0.002442177511975737,0.05907894589748436,0.06865613108076804,0.0,0.0637,0.0637,5009.418742958971,0.0009178384998449474,214381.55003366276,,,,,
6,core,size,G,G,A,200,20,30,null,0.0,10000,LC,0.0526,0.0022323359962156237,0.0483939705288705,0.057149631213210914,0.0,0.0526,0.0526,,,,,,,,
6,core,size,G,G,A,200,20,30,null,0.0,10000,NR3,0.0078,0.000879724957017817,0.006254775829182484,0.009723232166911556,0.0198,0.0078,0.0276,122.94469875436255,0.0002190254999732133,,,,,,
7,core,size,G,G,A,200,50,80,null,0.0,10000,F20,0.0539,0.0022582026038422682,0.04964284138359744,0.05849976196272022,0.0,0.0539,0.0539,4644.370018747718,0.0016055409996624803,487721.3022071144,,,,,
7,core,size,G,G,A,200,50,80,null,0.0,10000,Chi20,0.0545,0.0022700165197636775,0.05021948667736563,0.059122655870907204,0.0,0.0545,0.0545,4644.370018747718,0.0016055409996624803,487721.3022071144,,,,,
7,core,size,G,G,A,200,50,80,null,0.0,10000,LC,0.0535,0.0022502833154960733,0.04925849590206199,0.0580844146429522,0.0,0.0535,0.0535,,,,,,,,
7,core,size,G,G,A,200,50,80,null,0.0,10000,NR3,0.0047,0.0006839524837296814,0.003536501767139378,0.006243887018852858,0.0,0.0047,0.0047,179.92330359820164,0.00041694399988045916,,,,,,
8,core,size,G,G,S,50,20,30,null,0.0,10000,F20,0.0848,0.0027858384734223197,0.07949801377512503,0.09042085847188483,0.0026,0.0848,0.0874,49.66725609316242,0.0007748029997856065,2373.3670345041232,,,,,
8,core,size,G,G,S,50,20,30,null,0.0,10000,Chi20,0.0866,0.0028124800443736484,0.08124515806927553,0.09227233178359988,0.0026,0.0866,0.0892,49.66725609316242,0.0007748029997856065,2373.3670345041232,,,,,
8,core,size,G,G,S,50,20,30,null,0.0,10000,LC,0.0912,0.002878933135729276,0.08571327316798544,0.09700068389987976,0.0,0.0912,0.0912,,,,,,,,
8,core,size,G,G,S,50,20,30,null,0.0,10000,NR3,0.0486,0.002150303234429972,0.04455606550831664,0.05299060822073017,0.0,0.0486,0.0486,2.425959297106014,0.00019880950003425824,,,,,,
9,core,size,G,G,S,50,50,80,null,0.0,10000,F20,0.066,0.002482820976228451,0.06129849654971101,0.07103481403603629,0.0,0.066,0.066,36.339722077664,0.001304776999859314,4174.682603972602,0.024255979890782375,0.047,0.002116388433156825,0.04302305617019257,0.051324846353640416
9,core,size,G,G,S,50,50,80,null,0.0,10000,Chi20,0.0672,0.0025036804907974976,0.062457199086668164,0.07227518990298948,0.0,0.0672,0.0672,36.339722077664,0.001304776999859314,4174.682603972602,0.023406668753307668,0.0469,0.002114246674349992,0.04292728623240085,0.051220693091106266
9,core,size,G,G,S,50,50,80,null,0.0,10000,LC,0.0929,0.0029029224929370745,0.08736564713098761,0.09874700434241725,0.0,0.0929,0.0929,,,,0.004796369680751619,0.0454,0.0020817982611194582,0.041491366286706785,0.04965776503191237
9,core,size,G,G,S,50,50,80,null,0.0,10000,NR3,0.0444,0.0020598213514768705,0.04053475956156519,0.04861513975379532,0.0,0.0444,0.0444,1.7517347940916255,0.00033362800013492233,,0.05277677609122267,0.0469,0.002114246674349992,0.04292728623240085,0.051220693091106266
10,core,size,G,G,S,200,20,30,null,0.0,10000,F20,0.0898,0.0028589501569632166,0.0843529388240022,0.09556209343930087,0.0056,0.0898,0.0954,61.29532864439718,0.0010360870001022704,2918.377343172718,,,,,
10,core,size,G,G,S,200,20,30,null,0.0,10000,Chi20,0.0931,0.0029057252106832127,0.08756008233810816,0.09895241553594844,0.0056,0.0931,0.0987,61.29532864439718,0.0010360870001022704,2918.377343172718,,,,,
10,core,size,G,G,S,200,20,30,null,0.0,10000,LC,0.1003,0.003003995838878609,0.09456489044619147,0.10634207785132739,0.0,0.1003,0.1003,,,,,,,,
10,core,size,G,G,S,200,20,30,null,0.0,10000,NR3,0.0509,0.0021979351673786923,0.04676195595728594,0.055382951379255765,0.0,0.0509,0.0509,2.0781687917401372,0.0002538630001254205,,,,,,
11,core,size,G,G,S,200,50,80,null,0.0,10000,F20,0.0739,0.002616080847374561,0.06893457150968865,0.07919267190180193,0.0,0.0739,0.0739,44.63856312226754,0.0018202990004283492,5151.0579379488945,,,,,
11,core,size,G,G,S,200,50,80,null,0.0,10000,Chi20,0.0749,0.00263229918512315,0.06990243449340622,0.080224040921343,0.0,0.0749,0.0749,44.63856312226754,0.0018202990004283492,5151.0579379488945,,,,,
11,core,size,G,G,S,200,50,80,null,0.0,10000,LC,0.1034,0.0030448060693581127,0.0975837861266544,0.10952080138096627,0.0,0.1034,0.1034,,,,,,,,
11,core,size,G,G,S,200,50,80,null,0.0,10000,NR3,0.0481,0.002139775455509292,0.044076862159560894,0.0524701955678566,0.0,0.0481,0.0481,1.472819460454799,0.0004917915002806694,,,,,,
12,core,size,T,T,I,50,20,30,null,0.0,10000,F20,0.0568,0.0023146006134968514,0.05243133353814889,0.06150904261761884,0.0,0.0568,0.0568,1413.598714277821,0.001176719999875786,60092.881716950025,,,,,
12,core,size,T,T,I,50,20,30,null,0.0,10000,Chi20,0.0594,0.0023637182573225603,0.0549341876459215,0.0642041917183187,0.0,0.0594,0.0594,1413.598714277821,0.001176719999875786,60092.881716950025,,,,,
12,core,size,T,T,I,50,20,30,null,0.0,10000,LC,0.0528,0.002236339866835987,0.0485860568347076,0.05735739130802554,0.0,0.0528,0.0528,,,,,,,,
12,core,size,T,T,I,50,20,30,null,0.0,10000,NR3,0.0016,0.0003996798718974975,0.0009851326596934777,0.002597636916196953,0.0009,0.0016,0.0025,49.99604646775761,0.0002809239999805868,,,,,,
13,core,size,T,T,I,50,50,80,null,0.0,10000,F20,0.0517,0.002214206629924136,0.04752980093219833,0.05621449200695029,0.0,0.0517,0.0517,1317.3484564379014,0.001769578499988711,138242.22849652794,,,,,
13,core,size,T,T,I,50,50,80,null,0.0,10000,Chi20,0.0524,0.002228323136351638,0.04820190179081859,0.05694185355061109,0.0,0.0524,0.0524,1317.3484564379014,0.001769578499988711,138242.22849652794,,,,,
13,core,size,T,T,I,50,50,80,null,0.0,10000,LC,0.0574,0.0023260533097932213,0.05300868487210344,0.062131230485619464,0.0,0.0574,0.0574,,,,,,,,
13,core,size,T,T,I,50,50,80,null,0.0,10000,NR3,0.0036,0.0005989190262464534,0.0026016036387784434,0.004979629943629281,0.0,0.0036,0.0036,75.17751887068154,0.00041967749939431087,,,,,,
14,core,size,T,T,I,200,20,30,null,0.0,10000,F20,0.0576,0.002329854931106227,0.05320116648345306,0.06233859527492157,0.0,0.0576,0.0576,22362.098123598244,0.0013505219999387919,940753.3357846644,,,,,
14,core,size,T,T,I,200,20,30,null,0.0,10000,Chi20,0.0608,0.002389630933847317,0.05628292474217007,0.06565437942663223,0.0,0.0608,0.0608,22362.098123598244,0.0013505219999387919,940753.3357846644,,,,,
14,core,size,T,T,I,200,20,30,null,0.0,10000,LC,0.0469,0.002114246674349992,0.04292728623240085,0.051220693091106266,0.0,0.0469,0.0469,,,,,,,,
14,core,size,T,T,I,200,20,30,null,0.0,10000,NR3,0.0026,0.0005092386473943233,0.0017749883701664527,0.0038070132089826243,0.0704,0.0026,0.07300000000000001,156.03327107929942,0.0003098625002166955,,,,,,
15,core,size,T,T,I,200,50,80,null,0.0,10000,F20,0.0539,0.0022582026038422682,0.04964284138359744,0.05849976196272022,0.0,0.0539,0.0539,20833.63965462539,0.0018380420001449238,2173355.202101672,,,,,
15,core,size,T,T,I,200,50,80,null,0.0,10000,Chi20,0.0546,0.0022719779928511634,0.05031560891015105,0.059226456838447655,0.0,0.0546,0.0546,20833.63965462539,0.0018380420001449238,2173355.202101672,,,,,
15,core,size,T,T,I,200,50,80,null,0.0,10000,LC,0.0542,0.002264119254809693,0.049931145085800314,0.05881122786149492,0.0,0.0542,0.0542,,,,,,,,
15,core,size,T,T,I,200,50,80,null,0.0,10000,NR3,0.0,0.0,0.0,0.00038399837067659573,0.0066,0.0,0.0066,250.2745534958414,0.0004918619997624774,,,,,,
16,core,size,T,T,A,50,20,30,null,0.0,10000,F20,0.0633,0.0024350176590735434,0.0586931158487559,0.06824226832819304,0.0,0.0633,0.0633,329.6973624359306,0.0009529564999866125,14377.038187006954,,,,,
16,core,size,T,T,A,50,20,30,null,0.0,10000,Chi20,0.0666,0.002493279767695555,0.0618777910438563,0.07165505874384619,0.0,0.0666,0.0666,329.6973624359306,0.0009529564999866125,14377.038187006954,,,,,
16,core,size,T,T,A,50,20,30,null,0.0,10000,LC,0.0645,0.0024564150707891367,0.059850766612729644,0.06948369596812967,0.0,0.0645,0.0645,,,,,,,,
16,core,size,T,T,A,50,20,30,null,0.0,10000,NR3,0.0103,0.0010096489488926337,0.008500632273877465,0.012475455730363192,0.0,0.0103,0.0103,24.025901473046062,0.00023736299999654875,,,,,,
17,core,size,T,T,A,50,50,80,null,0.0,10000,F20,0.0561,0.002301147322532827,0.05175793644691601,0.06078297730657066,0.0,0.0561,0.0561,302.050202143816,0.0012927545003549312,32192.44678009723,,,,,
17,core,size,T,T,A,50,50,80,null,0.0,10000,Chi20,0.0569,0.0023165144074665284,0.0525275489648483,0.06161275039124529,0.0,0.0569,0.0569,302.050202143816,0.0012927545003549312,32192.44678009723,,,,,
17,core,size,T,T,A,50,50,80,null,0.0,10000,LC,0.0674,0.002507134619441086,0.06265036008987437,0.07248187530043501,0.0,0.0674,0.0674,,,,,,,,
17,core,size,T,T,A,50,50,80,null,0.0,10000,NR3,0.0161,0.0012586020022231014,0.01381248597286477,0.018759147650276035,0.0,0.0161,0.0161,32.20576790974465,0.00033230100007131114,,,,,,
18,core,size,T,T,A,200,20,30,null,0.0,10000,F20,0.0618,0.0024079194338681685,0.05724673957088127,0.06668979660117968,0.0,0.0618,0.0618,5023.9083034337345,0.0010389715002929734,213898.5750917389,,,,,
18,core,size,T,T,A,200,20,30,null,0.0,10000,Chi20,0.0651,0.0024670222941838207,0.060429770868567115,0.0701042309142474,0.0,0.0651,0.0651,5023.9083034337345,0.0010389715002929734,213898.5750917389,,,,,
18,core,size,T,T,A,200,20,30,null,0.0,10000,LC,0.0551,0.002281753492382558,0.05079628235660827,0.05974539939361975,0.0,0.0551,0.0551,,,,,,,,
18,core,size,T,T,A,200,20,30,null,0.0,10000,NR3,0.0029,0.0005377350648786073,0.0020199966335610452,0.004161774546565626,0.0145,0.0029,0.0174,97.19470604776151,0.00024927600043156417,,,,,,
19,core,size,T,T,A,200,50,80,null,0.0,10000,F20,0.0557,0.002293414703013827,0.05137322611668911,0.0603679948354941,0.0,0.0557,0.0557,4641.787199039681,0.0016342290005013638,488682.00881265826,,,,,
19,core,size,T,T,A,200,50,80,null,0.0,10000,Chi20,0.0568,0.0023146006134968514,0.05243133353814889,0.06150904261761884,0.0,0.0568,0.0568,4641.787199039681,0.0016342290005013638,488682.00881265826,,,,,
19,core,size,T,T,A,200,50,80,null,0.0,10000,LC,0.0573,0.0023241495218681604,0.05291244988627403,0.06202754227112302,0.0,0.0573,0.0573,,,,,,,,
19,core,size,T,T,A,200,50,80,null,0.0,10000,NR3,0.0019,0.0004354756020720334,0.0012167441596287053,0.002965795017239319,0.0,0.0019,0.0019,144.02624611315673,0.00042434950000824756,,,,,,
20,core,size,T,T,S,50,20,30,null,0.0,10000,F20,0.0834,0.0027648587667365577,0.07813962945182852,0.08898031799061921,0.0026,0.0834,0.08600000000000001,50.36949999548916,0.0007516780001424195,2381.262550766146,,,,,
20,core,size,T,T,S,50,20,30,null,0.0,10000,Chi20,0.0851,0.0027903044636741706,0.07978915415679394,0.09072948769119349,0.0026,0.0851,0.0877,50.36949999548916,0.0007516780001424195,2381.262550766146,,,,,
20,core,size,T,T,S,50,20,30,null,0.0,10000,LC,0.0924,0.002895897788251512,0.08687959415678817,0.09823344131498737,0.0,0.0924,0.0924,,,,,,,,
20,core,size,T,T,S,50,20,30,null,0.0,10000,NR3,0.0459,0.0020926822501278115,0.04196987371736925,0.05017887360287923,0.0,0.0459,0.0459,2.5562502242809115,0.00018662100001165527,,,,,,
21,core,size,T,T,S,50,50,80,null,0.0,10000,F20,0.0723,0.0025898399564451857,0.06738656096047341,0.07754191124580337,0.0,0.0723,0.0723,37.575956914233515,0.0011754830002246308,4316.220599716755,,,,,
21,core,size,T,T,S,50,50,80,null,0.0,10000,Chi20,0.0731,0.002603005762575258,0.06816047751850315,0.07836738029038051,0.0,0.0731,0.0731,37.575956914233515,0.0011754830002246308,4316.220599716755,,,,,
21,core,size,T,T,S,50,50,80,null,0.0,10000,LC,0.0978,0.002970440371392767,0.0921315573460083,0.10377733094336396,0.0,0.0978,0.0978,,,,,,,,
21,core,size,T,T,S,50,50,80,null,0.0,10000,NR3,0.0478,0.0021334282270561626,0.043789399861243195,0.05215788826519671,0.0,0.0478,0.0478,1.8337169412707823,0.0003063470003326074,,,,,,
22,core,size,T,T,S,200,20,30,null,0.0,10000,F20,0.0903,0.0028661107794361335,0.08483872586595859,0.09607592239897383,0.006,0.0903,0.09630000000000001,62.83250371521434,0.0009156209998764098,2972.8161022973527,,,,,
22,core,size,T,T,S,200,20,30,null,0.0,10000,Chi20,0.0922,0.0028930807109377368,0.08668518704574357,0.09802800202538026,0.006,0.0922,0.09820000000000001,62.83250371521434,0.0009156209998764098,2972.8161022973527,,,,,
22,core,size,T,T,S,200,20,30,null,0.0,10000,LC,0.0967,0.0029554882845310012,0.09106125803297895,0.10264847505280879,0.0,0.0967,0.0967,,,,,,,,
22,core,size,T,T,S,200,20,30,null,0.0,10000,NR3,0.0511,0.0022020170299068987,0.04695388984871269,0.055590863888480745,0.0,0.0511,0.0511,2.1185128690018176,0.0002279434997944918,,,,,,
23,core,size,T,T,S,200,50,80,null,0.0,10000,F20,0.0739,0.002616080847374561,0.06893457150968865,0.07919267190180193,0.0,0.0739,0.0739,44.570648497717656,0.0017976854996959446,5144.887265183423,,,,,
23,core,size,T,T,S,200,50,80,null,0.0,10000,Chi20,0.0746,0.002627448191687136,0.0696120472226823,0.07991465859108934,0.0,0.0746,0.0746,44.570648497717656,0.0017976854996959446,5144.887265183423,,,,,
23,core,size,T,T,S,200,50,80,null,0.0,10000,LC,0.1023,0.0030304242277278608,0.09651237094027787,0.10839306136375829,0.0,0.1023,0.1023,,,,,,,,
23,core,size,T,T,S,200,50,80,null,0.0,10000,NR3,0.048,0.002137662274541982,0.043981036388118365,0.05236609813897327,0.0,0.048,0.048,1.485965644289375,0.00047679399995104177,,,,,,
24,core,size,K,K,I,50,20,30,null,0.0,10000,F20,0.0593,0.0023618532977304073,0.054837876757090474,0.06410057940682386,0.0,0.0593,0.0593,934.5181344885671,0.0008313285002259363,44438.89183600442,,,,,
24,core,size,K,K,I,50,20,30,null,0.0,10000,Chi20,0.0632,0.002433223376511084,0.05859666678182231,0.06813879419480078,0.0,0.0632,0.0632,934.5181344885671,0.0008313285002259363,44438.89183600442,,,,,
24,core,size,K,K,I,50,20,30,null,0.0,10000,LC,0.148,0.00355099985919459,0.1411753593269673,0.155094975525989,0.0,0.148,0.148,,,,,,,,
24,core,size,K,K,I,50,20,30,null,0.0,10000,NR3,0.0,0.0,0.0,0.00038399837067659573,0.0,0.0,0.0,11.203164585838996,0.00020451900036277948,,,,,,
25,core,size,K,K,I,50,50,80,null,0.0,10000,F20,0.0523,0.0022263133202673874,0.04810587403933279,0.05683795810177102,0.0,0.0523,0.0523,784.1536165446419,0.001346300000022893,88129.64843843045,0.04741195153167923,0.0493,0.0021649367196294677,0.04522715614597424,0.05371897998535363
25,core,size,K,K,I,50,50,80,null,0.0,10000,Chi20,0.0533,0.002246310530625719,0.04906634884357678,0.057876715300785676,0.0,0.0533,0.0533,784.1536165446419,0.001346300000022893,88129.64843843045,0.046432395952865774,0.0494,0.0021670173049608992,0.04532304560552551,0.05382301372612823
25,core,size,K,K,I,50,50,80,null,0.0,10000,LC,0.1529,0.0035989108074527213,0.1459796453105118,0.1600869263584119,0.0,0.1529,0.1529,,,,0.0032945176983415186,0.0486,0.002150303234429972,0.04455606550831664,0.05299060822073017
25,core,size,K,K,I,50,50,80,null,0.0,10000,NR3,0.0,0.0,0.0,0.00038399837067659573,0.0,0.0,0.0,13.62522165450214,0.0003432020002946956,,0.21986412837304697,0.0508,0.0021958907076628383,0.04666599590665272,0.05527898822956311
26,core,size,K,K,I,200,20,30,null,0.0,10000,F20,0.0626,0.002422421102946389,0.058018043897642826,0.06751787787702505,0.0,0.0626,0.0626,18130.08331702625,0.0009340735000478162,802824.8448979286,,,,,
26,core,size,K,K,I,200,20,30,null,0.0,10000,Chi20,0.0647,0.002459957519958424,0.060043754915036135,0.0696905540664749,0.0,0.0647,0.0647,18130.08331702625,0.0009340735000478162,802824.8448979286,,,,,
26,core,size,K,K,I,200,20,30,null,0.0,10000,LC,0.0845,0.002781362076393507,0.07920689375256253,0.09011220889346973,0.0,0.0845,0.0845,,,,,,,,
26,core,size,K,K,I,200,20,30,null,0.0,10000,NR3,0.0,0.0,0.0,0.00038399837067659573,0.0022,0.0,0.0022,35.83465894296275,0.00022715300019626739,,,,,,
27,core,size,K,K,I,200,50,80,null,0.0,10000,F20,0.052,0.0022202702538204667,0.04781781739856426,0.05652624514156195,0.0,0.052,0.052,16300.759162967759,0.002087637999920844,1743266.91896363,0.05132306682157153,0.0534,0.0022482980229498045,0.0491624202232057,0.057980567121482626
27,core,size,K,K,I,200,50,80,null,0.0,10000,Chi20,0.0528,0.002236339866835987,0.0485860568347076,0.05735739130802554,0.0,0.0528,0.0528,16300.759162967759,0.002087637999920844,1743266.91896363,0.05044760372973036,0.0534,0.0022482980229498045,0.0491624202232057,0.057980567121482626
27,core,size,K,K,I,200,50,80,null,0.0,10000,LC,0.0862,0.0028065915271018684,0.0808568415067785,0.09186095554479344,0.0,0.0862,0.0862,,,,0.025789530216758814,0.053,0.0022403347964087867,0.048778160614320124,0.05756513392906473
27,core,size,K,K,I,200,50,80,null,0.0,10000,NR3,0.0,0.0,0.0,0.00038399837067659573,0.0,0.0,0.0,47.72521259747721,0.0005189729999983683,,0.2848362747618776,0.0559,0.002297285136851758,0.0515655732207708,0.06057549413206414
28,core,size,K,K,A,50,20,30,null,0.0,10000,F20,0.062,0.002411555514600483,0.05743954480412971,0.06689683776858298,0.0,0.062,0.062,313.6344527656006,0.0008835019998514326,14374.060733429978,,,,,
28,core,size,K,K,A,50,20,30,null,0.0,10000,Chi20,0.0644,0.0024546413179933235,0.05975427740497836,0.06938026197555511,0.0,0.0644,0.0644,313.6344527656006,0.0008835019998514326,14374.060733429978,,,,,
28,core,size,K,K,A,50,20,30,null,0.0,10000,LC,0.1052,0.003068109515646402,0.09933746200283383,0.1113657431106524,0.0,0.1052,0.1052,,,,,,,,
28,core,size,K,K,A,50,20,30,null,0.0,10000,NR3,0.0004,0.0001999599959991998,0.00015556283662307484,0.0010281283353569795,0.0,0.0004,0.0004,8.880018036652377,0.00022274599996308098,,,,,,
29,core,size,K,K,A,50,50,80,null,0.0,10000,F20,0.0564,0.0023069252263565026,0.052046511338241196,0.06109417201622306,0.0,0.0564,0.0564,266.56751565554976,0.001681832000031136,29741.403779515313,,,,,
29,core,size,K,K,A,50,50,80,null,0.0,10000,Chi20,0.0574,0.0023260533097932213,0.05300868487210344,0.062131230485619464,0.0,0.0574,0.0574,266.56751565554976,0.001681832000031136,29741.403779515313,,,,,
29,core,size,K,K,A,50,50,80,null,0.0,10000,LC,0.1193,0.003241411883732149,0.11309267547925428,0.1257997008801789,0.0,0.1193,0.1193,,,,,,,,
29,core,size,K,K,A,50,50,80,null,0.0,10000,NR3,0.0012,0.00034620225302559775,0.0006866043187699607,0.002096472455817011,0.0,0.0012,0.0012,10.553224079618229,0.00039594199961356935,,,,,,
30,core,size,K,K,A,200,20,30,null,0.0,10000,F20,0.0597,0.0023693017958884006,0.05522314248169482,0.06451500648352297,0.0,0.0597,0.0597,4751.139307289349,0.0011173544999110163,207389.85777579906,,,,,
30,core,size,K,K,A,200,20,30,null,0.0,10000,Chi20,0.0619,0.0024097383675411735,0.057343140440990745,0.06679331893139606,0.0,0.0619,0.0619,4751.139307289349,0.0011173544999110163,207389.85777579906,,,,,
30,core,size,K,K,A,200,20,30,null,0.0,10000,LC,0.0672,0.0025036804907974976,0.062457199086668164,0.07227518990298948,0.0,0.0672,0.0672,,,,,,,,
30,core,size,K,K,A,200,20,30,null,0.0,10000,NR3,0.0,0.0,0.0,0.00038399837067659573,0.0003,0.0,0.0003,27.115625285599958,0.0002724159999161202,,,,,,
31,core,size,K,K,A,200,50,80,null,0.0,10000,F20,0.0547,0.002273937334228892,0.05041173530937794,0.05933025363954662,0.0,0.0547,0.0547,4333.063012496334,0.001759263000167266,460273.893341146,,,,,
31,core,size,K,K,A,200,50,80,null,0.0,10000,Chi20,0.0555,0.002289535979188796,0.05118089521628427,0.06016047933524721,0.0,0.0555,0.0555,4333.063012496334,0.001759263000167266,460273.893341146,,,,,
31,core,size,K,K,A,200,50,80,null,0.0,10000,LC,0.0712,0.002571586280878011,0.06632272041029459,0.07640659659239767,0.0,0.0712,0.0712,,,,,,,,
31,core,size,K,K,A,200,50,80,null,0.0,10000,NR3,0.0,0.0,0.0,0.00038399837067659573,0.0,0.0,0.0,36.80579428099476,0.0004779310002049897,,,,,,
32,core,size,K,K,S,50,20,30,null,0.0,10000,F20,0.0814,0.0027344842292468976,0.07619986982723691,0.08692161360869353,0.0027,0.0814,0.0841,61.464229653867996,0.0011352369997439382,2918.1031403902075,,,,,
32,core,size,K,K,S,50,20,30,null,0.0,10000,Chi20,0.0832,0.002761842863017373,0.07794561133220078,0.08877448970959521,0.0027,0.0832,0.08589999999999999,61.464229653867996,0.0011352369997439382,2918.1031403902075,,,,,
32,core,size,K,K,S,50,20,30,null,0.0,10000,LC,0.1042,0.0030551981932437707,0.09836312906239922,0.11034084404782837,0.0,0.1042,0.1042,,,,,,,,
32,core,size,K,K,S,50,20,30,null,0.0,10000,NR3,0.0248,0.001555151439571079,0.021929562215162172,0.02803538983632886,0.0,0.0248,0.0248,3.464718600047239,0.00028397700043569785,,,,,,
33,core,size,K,K,S,50,50,80,null,0.0,10000,F20,0.0672,0.0025036804907974976,0.062457199086668164,0.07227518990298948,0.0,0.0672,0.0672,44.01599969686521,0.001327847000084148,5104.20107263026,0.022301957787305714,0.0453,0.0020796131851861296,0.04139568097178173,0.04955352714651155
33,core,size,K,K,S,50,50,80,null,0.0,10000,Chi20,0.0676,0.0025105824025512483,0.06284353350164895,0.07268854828931215,0.0,0.0676,0.0676,44.01599969686521,0.001327847000084148,5104.20107263026,0.021707177296381757,0.0454,0.0020817982611194582,0.041491366286706785,0.04965776503191237
33,core,size,K,K,S,50,50,80,null,0.0,10000,LC,0.106,0.003078376195334157,0.10011705042730641,0.11218554028878673,0.0,0.106,0.106,,,,0.0029068094811775533,0.0493,0.0021649367196294677,0.04522715614597424,0.05371897998535363
33,core,size,K,K,S,50,50,80,null,0.0,10000,NR3,0.0288,0.0016724401334576972,0.02569865595525375,0.03226322410927187,0.0,0.0288,0.0288,2.6614911870496396,0.0003435029998399841,,0.07488514440760086,0.0436,0.0020420342798297977,0.03976987567795129,0.0477806380348023
34,core,size,K,K,S,200,20,30,null,0.0,10000,F20,0.0913,0.002880352582584292,0.08581045538072925,0.0971034248874618,0.006,0.0913,0.09730000000000001,64.67388995039971,0.0011530534993653418,3100.3463718440235,,,,,
34,core,size,K,K,S,200,20,30,null,0.0,10000,Chi20,0.0929,0.0029029224929370745,0.08736564713098761,0.09874700434241725,0.006,0.0929,0.0989,64.67388995039971,0.0011530534993653418,3100.3463718440235,,,,,
34,core,size,K,K,S,200,20,30,null,0.0,10000,LC,0.0977,0.002969085886261965,0.09203424802484701,0.10367471706419935,0.0,0.0977,0.0977,,,,,,,,
34,core,size,K,K,S,200,20,30,null,0.0,10000,NR3,0.0395,0.0019478128760227456,0.03585582726190139,0.04349783523749174,0.0,0.0395,0.0395,2.5468383075168326,0.0002739130000009027,,,,,,
35,core,size,K,K,S,200,50,80,null,0.0,10000,F20,0.0759,0.002648380448500555,0.07087056558033537,0.0812551418376725,0.0,0.0759,0.0759,47.73485662981569,0.0016889865000848658,5528.249699144599,,,,,
35,core,size,K,K,S,200,50,80,null,0.0,10000,Chi20,0.0764,0.002656370456092297,0.07135473014135223,0.08177059327828497,0.0,0.0764,0.0764,47.73485662981569,0.0016889865000848658,5528.249699144599,,,,,
35,core,size,K,K,S,200,50,80,null,0.0,10000,LC,0.1031,0.003040894440785474,0.09729156106188176,0.10921325684476131,0.0,0.1031,0.1031,,,,,,,,
35,core,size,K,K,S,200,50,80,null,0.0,10000,NR3,0.0467,0.002109955212794812,0.042735761876580645,0.05101237104627474,0.0,0.0467,0.0467,1.7641287012656508,0.0004402135000418639,,,,,,
36,core,calibration,G,G,I,50,50,80,null,0.0,10000,F20,0.0526,0.0022323359962156237,0.0483939705288705,0.057149631213210914,0.0,0.0526,0.0526,1326.9763072027665,0.00133759100071984,139725.04851898097,0.0478393092405513,0.05,0.0021794494717703367,0.04589848269058477,0.05444711584302416
36,core,calibration,G,G,I,50,50,80,null,0.0,10000,Chi20,0.0533,0.002246310530625719,0.04906634884357678,0.057876715300785676,0.0,0.0533,0.0533,1326.9763072027665,0.00133759100071984,139725.04851898097,0.04702271780416782,0.05,0.0021794494717703367,0.04589848269058477,0.05444711584302416
36,core,calibration,G,G,I,50,50,80,null,0.0,10000,LC,0.0522,0.0022243012385915716,0.04800985071545024,0.05673405822532771,0.0,0.0522,0.0522,,,,0.04767335546291808,0.05,0.0021794494717703367,0.04589848269058477,0.05444711584302416
36,core,calibration,G,G,I,50,50,80,null,0.0,10000,NR3,0.0122,0.0010977777552856499,0.010227982913488937,0.014546645896943149,0.0,0.0122,0.0122,151.24525999678005,0.00036316249997980776,,0.10506506436860935,0.05,0.0021794494717703367,0.04589848269058477,0.05444711584302416
37,core,power,G,G,I,50,50,80,dense,0.15,10000,F20,0.0938,0.0029155027010791808,0.08824066821768085,0.09967129205865681,0.0,0.0938,0.0938,1323.532676654202,0.0013512675000129093,153375.75011924727,0.0478393092405513,0.0908,0.0028732448555596514,0.08532456484669394,0.0965896994198678
37,core,power,G,G,I,50,50,80,dense,0.15,10000,Chi20,0.0951,0.002933530125974506,0.08950486929718723,0.10100609258338666,0.0,0.0951,0.0951,1323.532676654202,0.0013512675000129093,153375.75011924727,0.04702271780416782,0.0908,0.0028732448555596514,0.08532456484669394,0.0965896994198678
37,core,power,G,G,I,50,50,80,dense,0.15,10000,LC,0.0766,0.0026595571059858823,0.07154841426017657,0.08197675556011237,0.0,0.0766,0.0766,,,,0.04767335546291808,0.0738,0.0026144513764841757,0.06883780014845281,0.07908952006271192
37,core,power,G,G,I,50,50,80,dense,0.15,10000,NR3,0.0258,0.001585381972901168,0.022870065228898888,0.029094118825850793,0.0,0.0258,0.0258,169.95716165370033,0.0003546244997778558,,0.10506506436860935,0.1028,0.00303697481056396,0.09699935165565274,0.10890569665001276
38,core,power,G,G,I,50,50,80,dense,0.3,10000,F20,0.286,0.0045188936699152365,0.2772266261978287,0.29493772510482075,0.0,0.286,0.286,1320.704378192459,0.0012678764996962855,162731.17099520122,0.0478393092405513,0.2794,0.004487044015830466,0.2706915460190086,0.2882778740621338
38,core,power,G,G,I,50,50,80,dense,0.3,10000,Chi20,0.2896,0.004535767189792704,0.2807921927539218,0.2985693937604588,0.0,0.2896,0.2896,1320.704378192459,0.0012678764996962855,162731.17099520122,0.04702271780416782,0.2788,0.004484089205178684,0.2700975641355249,0.28767231674366234
38,core,power,G,G,I,50,50,80,dense,0.3,10000,LC,0.2273,0.004190879501966145,0.21919165310319333,0.23561777960817365,0.0,0.2273,0.2273,,,,0.04767335546291808,0.2183,0.004130921325806145,0.21031254725957652,0.22650379742246265
38,core,power,G,G,I,50,50,80,dense,0.3,10000,NR3,0.1323,0.0033881663182317363,0.1258002861754433,0.13908210622635225,0.0,0.1323,0.1323,178.71238782306457,0.00033095400021920796,,0.10506506436860935,0.3193,0.00466205437548727,0.3102334208789243,0.328505356132238
39,core,power,G,G,I,50,50,80,dense,0.5,10000,F20,0.7905,0.004069517784701279,0.7824130915589689,0.798363805387668,0.0,0.7905,0.7905,1318.182357963968,0.001274581500183558,168391.60641652858,0.0478393092405513,0.7853,0.004106140645423632,0.7771433570355734,0.7932375334941185
39,core,power,G,G,I,50,50,80,dense,0.5,10000,Chi20,0.793,0.004051555256935292,0.7849473137067929,0.8008276632479906,0.0,0.793,0.793,1318.182357963968,0.001274581500183558,168391.60641652858,0.04702271780416782,0.7851,0.0041075295494980915,0.7769407134529949,0.7930403306760454
39,core,power,G,G,I,50,50,80,dense,0.5,10000,LC,0.7181,0.004499248715063439,0.7091991800337688,0.726833319876942,0.0,0.7181,0.7181,,,,0.04767335546291808,0.7101,0.004537157590386299,0.7011279979858028,0.7189106458988387
39,core,power,G,G,I,50,50,80,dense,0.5,10000,NR3,0.6133,0.004869939527345283,0.603713320520218,0.6227996654489866,0.0,0.6133,0.6133,184.97062694446532,0.00032548099943596753,,0.10506506436860935,0.8209,0.0038343603117078086,0.8132619994883266,0.8282915503573731
40,core,power,G,G,I,50,50,80,sparse,0.5,10000,F20,0.11,0.003128897569432403,0.10401658169254806,0.11628293703657967,0.0,0.11,0.11,1314.8727154690393,0.0011858224997922662,142618.01440213982,0.0478393092405513,0.1068,0.0030885880269145645,0.10089674618888189,0.1130052301298182
40,core,power,G,G,I,50,50,80,sparse,0.5,10000,Chi20,0.1119,0.003152433821668585,0.10586976203498187,0.1182282975003373,0.0,0.1119,0.1119,1314.8727154690393,0.0011858224997922662,142618.01440213982,0.04702271780416782,0.1068,0.0030885880269145645,0.10089674618888189,0.1130052301298182
40,core,power,G,G,I,50,50,80,sparse,0.5,10000,LC,0.1031,0.003040894440785474,0.09729156106188176,0.10921325684476131,0.0,0.1031,0.1031,,,,0.04767335546291808,0.0993,0.0029906439105985188,0.09359141972340694,0.10531631657085329
40,core,power,G,G,I,50,50,80,sparse,0.5,10000,NR3,0.0314,0.0017439621555526941,0.028157760928494462,0.03500212234450363,0.0,0.0314,0.0314,156.80491992027902,0.0003071579999414098,,0.10506506436860935,0.1117,0.0031499699998571414,0.10567466364979963,0.11802354948486779
41,core,power,G,G,I,50,50,80,sparse,1.0,10000,F20,0.396,0.00489064412935556,0.3864562068505305,0.4056236648105702,0.0,0.396,0.396,1285.9284809368887,0.0012632235002456582,142706.29057761026,0.0478393092405513,0.3862,0.004868773562202292,0.3767028104598686,0.3957845875692973
41,core,power,G,G,I,50,50,80,sparse,1.0,10000,Chi20,0.3983,0.004895478628285492,0.3887458537481437,0.4079322515204518,0.0,0.3983,0.3983,1285.9284809368887,0.0012632235002456582,142706.29057761026,0.04702271780416782,0.3864,0.004869240597875607,0.37690181882387547,0.39598542560594224
41,core,power,G,G,I,50,50,80,sparse,1.0,10000,LC,0.3601,0.004800291553645465,0.35074697598887117,0.369560466755244,0.0,0.3601,0.3601,,,,0.04767335546291808,0.3507,0.004771891763231853,0.34140621510534935,0.36010844680813464
41,core,power,G,G,I,50,50,80,sparse,1.0,10000,NR3,0.1818,0.003856796079649532,0.17436347070140965,0.1894809058616889,0.0,0.1818,0.1818,156.69527716214697,0.0003283599999122089,,0.10506506436860935,0.4029,0.0049048097822443635,0.39332580930768385,0.41254876317590145
42,core,power,G,G,I,50,50,80,sparse,2.0,10000,F20,0.9896,0.0010144870625099151,0.9874151479094373,0.9914088408859962,0.0,0.9896,0.9896,1167.9802001938392,0.0012227939996591886,130340.15585932645,0.0478393092405513,0.9892,0.0010336034055671464,0.9869780188938961,0.9910462771002337
42,core,power,G,G,I,50,50,80,sparse,2.0,10000,Chi20,0.9897,0.0010096489488926324,0.9875245442696368,0.9914993677261226,0.0,0.9897,0.9897,1167.9802001938392,0.0012227939996591886,130340.15585932645,0.04702271780416782,0.9892,0.0010336034055671464,0.9869780188938961,0.9910462771002337
42,core,power,G,G,I,50,50,80,sparse,2.0,10000,LC,0.9856,0.001191328670015121,0.9830715821529573,0.9877554786294417,0.0,0.9856,0.9856,,,,0.04767335546291808,0.9852,0.0012075164595151504,0.9826401257885482,0.9873872421925471
42,core,power,G,G,I,50,50,80,sparse,2.0,10000,NR3,0.9605,0.0019478128760227452,0.9565021647625083,0.9641441727380986,0.0,0.9605,0.9605,137.96556284710556,0.00031089399999473244,,0.10506506436860935,0.9914,0.0009233655830709769,0.9893920748064096,0.9930305315948893
43,core,power,G,G,I,50,50,80,rank,0.5,10000,F20,0.0613,0.002398797823910969,0.05676478789369582,0.06617213227673581,0.0,0.0613,0.0613,1323.4495964686257,0.0012035340000693395,139772.85057951216,0.0478393092405513,0.0593,0.0023618532977304073,0.054837876757090474,0.06410057940682386
43,core,power,G,G,I,50,50,80,rank,0.5,10000,Chi20,0.0621,0.0024133708790817876,0.05753595265242093,0.06700035312061763,0.0,0.0621,0.0621,1323.4495964686257,0.0012035340000693395,139772.85057951216,0.04702271780416782,0.0592,0.0023599864406390137,0.05474156957770626,0.06399696338588222
43,core,power,G,G,I,50,50,80,rank,0.5,10000,LC,0.0611,0.0023951365305552,0.05657203195329296,0.06596504181648694,0.0,0.0611,0.0611,,,,0.04767335546291808,0.0581,0.0023393244751423433,0.053682437969896135,0.06285693979010783
43,core,power,G,G,I,50,50,80,rank,0.5,10000,NR3,0.0141,0.0011790330784163775,0.011968644299765751,0.016604525316857764,0.0,0.0141,0.0141,152.10816092846437,0.00030710800047017983,,0.10506506436860935,0.0583,0.0023430985894750565,0.05387497335175193,0.06306425080890377
44,core,power,G,G,I,50,50,80,rank,1.0,10000,F20,0.0943,0.0029224563298704737,0.0887268602612918,0.10018471601667518,0.0,0.0943,0.0943,1316.6521302483595,0.0012106499998481013,139535.28655495116,0.0478393092405513,0.0919,0.0028888473479919286,0.086393591536865,0.09771982793328123
44,core,power,G,G,I,50,50,80,rank,1.0,10000,Chi20,0.0957,0.0029417938404993644,0.09008845753592307,0.101622043546606,0.0,0.0957,0.0957,1316.6521302483595,0.0012106499998481013,139535.28655495116,0.04702271780416782,0.0919,0.0028888473479919286,0.086393591536865,0.09771982793328123
44,core,power,G,G,I,50,50,80,rank,1.0,10000,LC,0.0915,0.002883188339321592,0.08600482594391368,0.09730890072492909,0.0,0.0915,0.0915,,,,0.04767335546291808,0.0873,0.002822741752268528,0.08192479656506062,0.09299215569009585
44,core,power,G,G,I,50,50,80,rank,1.0,10000,NR3,0.0228,0.0014926540121541897,0.020052523375582592,0.025913964669391148,0.0,0.0228,0.0228,152.39907578034644,0.0003064820002691704,,0.10506506436860935,0.0932,0.002907125040310444,0.08765730293382704,0.09905511814055545
45,core,power,G,G,I,50,50,80,rank,2.0,10000,F20,0.3256,0.0046859859154717905,0.31648412504651025,0.3348498135851816,0.0,0.3256,0.3256,1291.6938695287386,0.0011526080002113304,138154.39478324782,0.0478393092405513,0.3186,0.004659335145704803,0.3095390160463657,0.3278002985625157
45,core,power,G,G,I,50,50,80,rank,2.0,10000,Chi20,0.3284,0.004696311744337252,0.3192628237826229,0.33766896445819333,0.0,0.3284,0.3284,1291.6938695287386,0.0011526080002113304,138154.39478324782,0.04702271780416782,0.3184,0.004658555999448756,0.3093406190206489,0.32759884918758075
45,core,power,G,G,I,50,50,80,rank,2.0,10000,LC,0.3109,0.004628619556628089,0.30190213777043545,0.3200430904133544,0.0,0.3109,0.3109,,,,0.04767335546291808,0.3037,0.004598546618226241,0.2947638085137645,0.31278694924656314
45,core,power,G,G,I,50,50,80,rank,2.0,10000,NR3,0.1441,0.003511911018234944,0.1373534107508981,0.1511199192893495,0.0,0.1441,0.1441,148.42425550222762,0.00030348249993039644,,0.10506506436860935,0.3207,0.004667456587907379,0.31162230154009796,0.3299154002756266
46,core,calibration,G,G,S,50,50,80,null,0.0,10000,F20,0.0723,0.0025898399564451857,0.06738656096047341,0.07754191124580337,0.0,0.0723,0.0723,36.69593364670955,0.0011345910002091841,4205.346038955386,0.024255979890782375,0.05,0.0021794494717703367,0.04589848269058477,0.05444711584302416
46,core,calibration,G,G,S,50,50,80,null,0.0,10000,Chi20,0.0732,0.0026046450813882495,0.06825722961892496,0.0784705513902846,0.0,0.0732,0.0732,36.69593364670955,0.0011345910002091841,4205.346038955386,0.023406668753307668,0.05,0.0021794494717703367,0.04589848269058477,0.05444711584302416
46,core,calibration,G,G,S,50,50,80,null,0.0,10000,LC,0.0965,0.0029527571860889614,0.0908666826899743,0.10244320399516171,0.0,0.0965,0.0965,,,,0.004796369680751619,0.05,0.0021794494717703367,0.04589848269058477,0.05444711584302416
46,core,calibration,G,G,S,50,50,80,null,0.0,10000,NR3,0.0476,0.002129183881208948,0.043597783455069775,0.0519496582707184,0.0,0.0476,0.0476,1.7538618996482787,0.0003020105000359763,,0.05277677609122267,0.05,0.0021794494717703367,0.04589848269058477,0.05444711584302416
47,core,power,G,G,S,50,50,80,dense,0.15,10000,F20,0.1238,0.0032935324501209944,0.11748887818020111,0.13040004219389592,0.0,0.1238,0.1238,36.22257269861814,0.001200906000121904,4459.576541254075,0.024255979890782375,0.0941,0.0029196778931930146,0.0885323775448461,0.09997935233246917
47,core,power,G,G,S,50,50,80,dense,0.15,10000,Chi20,0.125,0.003307189138830738,0.11866167283006009,0.13162632594794738,0.0,0.125,0.125,36.22257269861814,0.001200906000121904,4459.576541254075,0.023406668753307668,0.0936,0.002912714198132045,0.08804620519741964,0.09946590867826631
47,core,power,G,G,S,50,50,80,dense,0.15,10000,LC,0.1451,0.0035220163259133256,0.13833323600047046,0.1521393260430358,0.0,0.1451,0.1451,,,,0.004796369680751619,0.0779,0.002680141600736797,0.07280761282706955,0.08331655859745563
47,core,power,G,G,S,50,50,80,dense,0.15,10000,NR3,0.0974,0.0029650166947253432,0.09174233128564133,0.10336686420242747,0.0,0.0974,0.0974,1.7222920906178638,0.00030767899988859426,,0.05277677609122267,0.1008,0.0030106371418688106,0.09505169363372346,0.10685489066542472
48,core,power,G,G,S,50,50,80,dense,0.3,10000,F20,0.2425,0.004285950886326161,0.2341996011665077,0.25099815799439074,0.0,0.2425,0.2425,35.4966293983675,0.0012279409997972834,4514.097119251252,0.024255979890782375,0.1964,0.0039727451466209105,0.1887307667553764,0.20430239705529837
48,core,power,G,G,S,50,50,80,dense,0.3,10000,Chi20,0.2435,0.0042919430331727374,0.2351874803493203,0.25200951081483675,0.0,0.2435,0.2435,35.4966293983675,0.0012279409997972834,4514.097119251252,0.023406668753307668,0.1958,0.003968152718835302,0.18813999195171302,0.2036936326570066
48,core,power,G,G,S,50,50,80,dense,0.3,10000,LC,0.2698,0.004438557873904541,0.2611902041082319,0.27858658874162745,0.0,0.2698,0.2698,,,,0.004796369680751619,0.1666,0.0037261835703572095,0.159425119528662,0.17403093058490515
48,core,power,G,G,S,50,50,80,dense,0.3,10000,NR3,0.2025,0.004018628497385645,0.1947385562089654,0.21048992282158718,0.0,0.2025,0.2025,1.6918220799380541,0.00031113900058699073,,0.05277677609122267,0.2097,0.00407094473064914,0.20183332293391287,0.21778962652010192
49,core,power,G,G,S,50,50,80,dense,0.5,10000,F20,0.4466,0.004971402618979879,0.4368785848219124,0.4563624262040758,0.0,0.4466,0.4466,35.64126672865899,0.0012216064997119247,4603.611199438478,0.024255979890782375,0.3897,0.004876821813435467,0.38018570142818614,0.39929900861238504
49,core,power,G,G,S,50,50,80,dense,0.5,10000,Chi20,0.4482,0.004973095213244967,0.4384746549184894,0.4579651273127126,0.0,0.4482,0.4482,35.64126672865899,0.0012216064997119247,4603.611199438478,0.023406668753307668,0.3895,0.004876369038536768,0.3799866651305234,0.39909819850939604
49,core,power,G,G,S,50,50,80,dense,0.5,10000,LC,0.4797,0.004995877400417268,0.46991793247405694,0.48949765785979243,0.0,0.4797,0.4797,,,,0.004796369680751619,0.3418,0.004743129346749886,0.33256597239259644,0.3511555246918855
49,core,power,G,G,S,50,50,80,dense,0.5,10000,NR3,0.399,0.004896927608204965,0.38944274665982415,0.4086348210110524,0.0,0.399,0.399,1.6921753087058047,0.0003138839992971043,,0.05277677609122267,0.4069,0.004912559312619034,0.3973090933710891,0.4165624071255307
50,core,power,G,G,S,50,50,80,sparse,0.5,10000,F20,0.0779,0.002680141600736797,0.07280761282706955,0.08331655859745563,0.0,0.0779,0.0779,38.45748277877853,0.0012210659997435869,4465.927983090089,0.024255979890782375,0.0541,0.0022621491993235106,0.04983503962716959,0.05870741011979978
50,core,power,G,G,S,50,50,80,sparse,0.5,10000,Chi20,0.0792,0.002700506619136491,0.07406724069838275,0.08465593233037869,0.0,0.0792,0.0792,38.45748277877853,0.0012210659997435869,4465.927983090089,0.023406668753307668,0.0541,0.0022621491993235106,0.04983503962716959,0.05870741011979978
50,core,power,G,G,S,50,50,80,sparse,0.5,10000,LC,0.1036,0.0030474093915980505,0.09777861150594289,0.1097258224023295,0.0,0.1036,0.1036,,,,0.004796369680751619,0.0521,0.0022222868851703194,0.04791383183117402,0.05663015390927806
50,core,power,G,G,S,50,50,80,sparse,0.5,10000,NR3,0.0504,0.0021876891918186183,0.04628220197159746,0.05486308936331493,0.0,0.0504,0.0504,1.790571620237434,0.0003104679999523796,,0.05277677609122267,0.0542,0.002264119254809693,0.049931145085800314,0.05881122786149492
51,core,power,G,G,S,50,50,80,sparse,1.0,10000,F20,0.0917,0.0028860199237011512,0.0861992046706181,0.09751436839887641,0.0,0.0917,0.0917,41.41568500966035,0.0012000045007880544,4780.69276946335,0.024255979890782375,0.0648,0.002461726223608141,0.06014025399538667,0.06979397818645022
51,core,power,G,G,S,50,50,80,sparse,1.0,10000,Chi20,0.0922,0.0028930807109377368,0.08668518704574357,0.09802800202538026,0.0,0.0922,0.0922,41.41568500966035,0.0012000045007880544,4780.69276946335,0.023406668753307668,0.0648,0.002461726223608141,0.06014025399538667,0.06979397818645022
51,core,power,G,G,S,50,50,80,sparse,1.0,10000,LC,0.1183,0.003229630164585413,0.11211613177503216,0.12477701258114235,0.0,0.1183,0.1183,,,,0.004796369680751619,0.0602,0.0023785701587298196,0.05570480725325504,0.06503295771359208
51,core,power,G,G,S,50,50,80,sparse,1.0,10000,NR3,0.0628,0.0024260288539092027,0.05821090451957561,0.06772486365574398,0.0,0.0628,0.0628,1.8366434128124944,0.0003096969999205612,,0.05277677609122267,0.0664,0.0024897999919672262,0.06168468019223157,0.07144832319481918
52,core,power,G,G,S,50,50,80,sparse,2.0,10000,F20,0.1835,0.0038707589695045597,0.1760354704466274,0.19120760052201088,0.0,0.1835,0.1835,46.18342120232175,0.0012011409999104217,5305.331057641459,0.024255979890782375,0.1288,0.0033497844706786733,0.1223767965267327,0.13550828386365757
52,core,power,G,G,S,50,50,80,sparse,2.0,10000,Chi20,0.1848,0.0038813523416458854,0.17731422322400708,0.1925278493488674,0.0,0.1848,0.1848,46.18342120232175,0.0012011409999104217,5305.331057641459,0.023406668753307668,0.1286,0.0033475668775993107,0.12218121620068507,0.13530401778905346
52,core,power,G,G,S,50,50,80,sparse,2.0,10000,LC,0.2369,0.004251804205275685,0.22866863450131494,0.24533342544133505,0.0,0.2369,0.2369,,,,0.004796369680751619,0.1035,0.003046108172734514,0.09768119795083596,0.10962331275711057
52,core,power,G,G,S,50,50,80,sparse,2.0,10000,NR3,0.1218,0.0032705467432831473,0.11553465997300078,0.128355796394579,0.0,0.1218,0.1218,1.9696587447523264,0.0003076490002058563,,0.05277677609122267,0.1288,0.0033497844706786733,0.1223767965267327,0.13550828386365757
53,core,power,G,G,S,50,50,80,rank,0.5,10000,F20,0.4149,0.0049270476961360945,0.40527764120820536,0.42458771531448364,0.0,0.4149,0.4149,22.382770626248437,0.00119475150040671,2897.309203661572,0.024255979890782375,0.3606,0.004801745932470813,0.3512439351475877,0.3700631235981568
53,core,power,G,G,S,50,50,80,rank,0.5,10000,Chi20,0.4159,0.0049287644496364405,0.4062738943917496,0.4255906941341981,0.0,0.4159,0.4159,22.382770626248437,0.00119475150040671,2897.309203661572,0.023406668753307668,0.3602,0.00480058288127598,0.3508463669355278,0.3696609990089133
53,core,power,G,G,S,50,50,80,rank,0.5,10000,LC,0.4529,0.004977766467001038,0.4431636999274498,0.4626724727190679,0.0,0.4529,0.4529,,,,0.004796369680751619,0.3304,0.004703571409046535,0.32124783565915105,0.33968241658818243
53,core,power,G,G,S,50,50,80,rank,0.5,10000,NR3,0.375,0.004841229182759271,0.36556106551239564,0.3845349340802734,0.0,0.375,0.375,1.4673114502817566,0.00030979199982539285,,0.05277677609122267,0.3839,0.004863340312994763,0.37441433638165234,0.39347482804001876
54,core,power,G,G,S,50,50,80,rank,1.0,10000,F20,0.8142,0.003889451889405498,0.8064566709686074,0.8217020244552595,0.0,0.8142,0.8142,15.075388855752113,0.0012105555001653556,1897.8378149844955,0.024255979890782375,0.7668,0.004228684901952379,0.7584104372741138,0.7749846611952931
54,core,power,G,G,S,50,50,80,rank,1.0,10000,Chi20,0.8155,0.003878914152182283,0.8077768108572811,0.8229808861708219,0.0,0.8155,0.8155,15.075388855752113,0.0012105555001653556,1897.8378149844955,0.023406668753307668,0.7662,0.00423246453027075,0.7578032645683189,0.7743922946991327
54,core,power,G,G,S,50,50,80,rank,1.0,10000,LC,0.8489,0.0035814632484502756,0.8417465531727074,0.8557854927642344,0.0,0.8489,0.8489,,,,0.004796369680751619,0.7544,0.0043044237709593605,0.745866849531625,0.7627377720973747
54,core,power,G,G,S,50,50,80,rank,1.0,10000,NR3,0.7882,0.0040858384696412075,0.7800820083141123,0.7960966550250296,0.0,0.7882,0.7882,1.3217594886070292,0.00030886099966664915,,0.05277677609122267,0.7946,0.004039936138109116,0.7865694569436761,0.8024042912163212
55,core,power,G,G,S,50,50,80,rank,2.0,10000,F20,0.9929,0.0008396183656876495,0.9910545704274267,0.9943668839787603,0.0,0.9929,0.9929,8.092850062184732,0.0012587384999278584,890.6939776347415,0.024255979890782375,0.9882,0.001079849989581888,0.9858881833673648,0.9901368806235064
55,core,power,G,G,S,50,50,80,rank,2.0,10000,Chi20,0.993,0.0008337265738837887,0.9911659969160673,0.9944553806904455,0.0,0.993,0.993,8.092850062184732,0.0012587384999278584,890.6939776347415,0.023406668753307668,0.9882,0.001079849989581888,0.9858881833673648,0.9901368806235064
55,core,power,G,G,S,50,50,80,rank,2.0,10000,LC,0.9956,0.0006618640343756382,0.9940988218543871,0.9967205589605983,0.0,0.9956,0.9956,,,,0.004796369680751619,0.9903,0.0009800974441350227,0.9881819325946747,0.9920415186030397
55,core,power,G,G,S,50,50,80,rank,2.0,10000,NR3,0.9916,0.0009126576576131909,0.9896128585686516,0.9932095942332991,0.0,0.9916,0.9916,1.2007749168175832,0.000324374000683747,,0.05277677609122267,0.992,0.0008908422980528039,0.9900551956544512,0.9935669499488029
56,core,calibration,K,K,I,50,50,80,null,0.0,10000,F20,0.0528,0.002236339866835987,0.0485860568347076,0.05735739130802554,0.0,0.0528,0.0528,786.2912650248672,0.0012641260000236798,87978.72564970839,0.04741195153167923,0.05,0.0021794494717703367,0.04589848269058477,0.05444711584302416
56,core,calibration,K,K,I,50,50,80,null,0.0,10000,Chi20,0.054,0.002260176984220484,0.049738938389422546,0.05860358815722096,0.0,0.054,0.054,786.2912650248672,0.0012641260000236798,87978.72564970839,0.046432395952865774,0.05,0.0021794494717703367,0.04589848269058477,0.05444711584302416
56,core,calibration,K,K,I,50,50,80,null,0.0,10000,LC,0.1585,0.003652091866314428,0.15147334002955845,0.16578893085761368,0.0,0.1585,0.1585,,,,0.0032945176983415186,0.05,0.0021794494717703367,0.04589848269058477,0.05444711584302416
56,core,calibration,K,K,I,50,50,80,null,0.0,10000,NR3,0.0,0.0,0.0,0.00038399837067659573,0.0,0.0,0.0,13.71893118945831,0.0003219909999643278,,0.21986412837304697,0.05,0.0021794494717703367,0.04589848269058477,0.05444711584302416
57,core,power,K,K,I,50,50,80,dense,0.15,10000,F20,0.0876,0.002827122919152968,0.08221610289384984,0.0933006189622842,0.0,0.0876,0.0876,779.1391648634677,0.0012364594995233347,94639.56315732177,0.04741195153167923,0.0846,0.0027828553681425844,0.07930393149190801,0.0902150943544501
57,core,power,K,K,I,50,50,80,dense,0.15,10000,Chi20,0.0888,0.0028445484703200265,0.08338152212498394,0.0945342781350605,0.0,0.0888,0.0888,779.1391648634677,0.0012364594995233347,94639.56315732177,0.046432395952865774,0.0845,0.002781362076393507,0.07920689375256253,0.09011220889346973
57,core,power,K,K,I,50,50,80,dense,0.15,10000,LC,0.1961,0.003970450730080906,0.18843537583401457,0.20399801837568263,0.0,0.1961,0.1961,,,,0.0032945176983415186,0.0673,0.0025054083499501632,0.06255377803399971,0.07237853415598382
57,core,power,K,K,I,50,50,80,dense,0.15,10000,NR3,0.0002,0.00014140721339450828,5.484892732085777e-05,0.0007289958440074673,0.0,0.0002,0.0002,14.253798362589128,0.00031333749984696624,,0.21986412837304697,0.0884,0.002838757474670917,0.08299301476799524,0.09412309269074574
58,core,power,K,K,I,50,50,80,dense,0.3,10000,F20,0.1986,0.003989461617812609,0.19089718077680648,0.20653429344103733,0.0,0.1986,0.1986,773.0495156355476,0.0012603805002981971,98512.49914007713,0.04741195153167923,0.1934,0.003949638464467349,0.18577717577698932,0.20125829202390955
58,core,power,K,K,I,50,50,80,dense,0.3,10000,Chi20,0.2,0.004,0.19227600247096752,0.20795439655143846,0.0,0.2,0.2,773.0495156355476,0.0012603805002981971,98512.49914007713,0.046432395952865774,0.193,0.003946530121511807,0.18538341740199146,0.20085235759760398
58,core,power,K,K,I,50,50,80,dense,0.3,10000,LC,0.3361,0.004723735703868285,0.3269061492881791,0.34541972537772864,0.0,0.3361,0.3361,,,,0.0032945176983415186,0.1446,0.0035169708557222933,0.13784330931237446,0.15162963672950244
58,core,power,K,K,I,50,50,80,dense,0.3,10000,NR3,0.0012,0.00034620225302559775,0.0006866043187699607,0.002096472455817011,0.0,0.0012,0.0012,14.85535763734776,0.00031947199977366836,,0.21986412837304697,0.2056,0.004041393818968896,0.19779277691866448,0.21363332132198987
59,core,power,K,K,I,50,50,80,dense,0.5,10000,F20,0.456,0.004980602373207482,0.4462569544686537,0.46577683738796577,0.0,0.456,0.456,768.1572519086208,0.0012046410001858021,101409.5393187007,0.04741195153167923,0.4479,0.0049727818170517,0.43817538400819617,0.4576646286220282
59,core,power,K,K,I,50,50,80,dense,0.5,10000,Chi20,0.4574,0.004981819346383407,0.4476540330245502,0.4671786836366313,0.0,0.4574,0.4574,768.1572519086208,0.0012046410001858021,101409.5393187007,0.046432395952865774,0.4468,0.004971617040762492,0.4370780880062386,0.4565627694204012
59,core,power,K,K,I,50,50,80,dense,0.5,10000,LC,0.6146,0.004866896752551877,0.6050187815538864,0.6240932060195546,0.0,0.6146,0.6146,,,,0.0032945176983415186,0.3595,0.004798538840105392,0.35015063960854903,0.368957263933611
59,core,power,K,K,I,50,50,80,dense,0.5,10000,NR3,0.0129,0.0011284320980900887,0.010867887236225882,0.015306203976487257,0.0,0.0129,0.0129,14.962929126122674,0.00030809899953965214,,0.21986412837304697,0.4611,0.004984844932392581,0.4513466856139538,0.4708831894592847
60,core,power,K,K,I,50,50,80,sparse,0.5,10000,F20,0.0897,0.002857514829357846,0.08425578768255906,0.09545932138041816,0.0,0.0897,0.0897,770.5494903426188,0.0012355930002740934,88975.8849546173,0.04741195153167923,0.0862,0.0028065915271018684,0.0808568415067785,0.09186095554479344
60,core,power,K,K,I,50,50,80,sparse,0.5,10000,Chi20,0.091,0.0028760910973055077,0.08551891489532287,0.09679519577189058,0.0,0.091,0.091,770.5494903426188,0.0012355930002740934,88975.8849546173,0.046432395952865774,0.0863,0.0028080653482424516,0.08095391733753572,0.09196380291436208
60,core,power,K,K,I,50,50,80,sparse,0.5,10000,LC,0.2099,0.004072370194370841,0.20203045415808027,0.2179923416965863,0.0,0.2099,0.2099,,,,0.0032945176983415186,0.0799,0.0027113832263256335,0.07474567628818456,0.08537695914285791
60,core,power,K,K,I,50,50,80,sparse,0.5,10000,NR3,0.0002,0.00014140721339450828,5.484892732085777e-05,0.0007289958440074673,0.0,0.0002,0.0002,13.642179672135482,0.0003104180000264023,,0.21986412837304697,0.0882,0.0028358554264983253,0.08279877390504671,0.09391748715304253
61,core,power,K,K,I,50,50,80,sparse,1.0,10000,F20,0.2332,0.004228684901952379,0.2250153388047068,0.24158956272588616,0.0,0.2332,0.2332,725.3372609181217,0.0011923375000151282,83702.85471020718,0.04741195153167923,0.2269,0.004188273988172216,0.21879691005884325,0.23521282985122025
61,core,power,K,K,I,50,50,80,sparse,1.0,10000,Chi20,0.2356,0.004243732319550798,0.22738494402246268,0.2440181143159511,0.0,0.2356,0.2356,725.3372609181217,0.0011923375000151282,83702.85471020718,0.046432395952865774,0.2268,0.004187621759423838,0.2186982259629457,0.235111590746792
61,core,power,K,K,I,50,50,80,sparse,1.0,10000,LC,0.4008,0.0049006056768526075,0.39123485079033704,0.4104413344864051,0.0,0.4008,0.4008,,,,0.0032945176983415186,0.2086,0.004063078143476938,0.2007491531667494,0.2166746410836809
61,core,power,K,K,I,50,50,80,sparse,1.0,10000,NR3,0.0046,0.0006766712643521964,0.0034506598701977897,0.006129805715468581,0.0,0.0046,0.0046,13.388991139190999,0.0003079745001741685,,0.21986412837304697,0.2369,0.004251804205275685,0.22866863450131494,0.24533342544133505
62,core,power,K,K,I,50,50,80,sparse,2.0,10000,F20,0.6944,0.004606610901736764,0.6852979842946334,0.7033527171388476,0.0,0.6944,0.6944,594.7038618845825,0.001212082499932876,67034.48394038703,0.04741195153167923,0.6895,0.004626983358517729,0.680359960926723,0.6984945036907906
62,core,power,K,K,I,50,50,80,sparse,2.0,10000,Chi20,0.697,0.004595552197505758,0.6879186473250919,0.7059300573168613,0.0,0.697,0.697,594.7038618845825,0.001212082499932876,67034.48394038703,0.046432395952865774,0.689,0.004629027975720173,0.6798561479864266,0.6979987006294576
62,core,power,K,K,I,50,50,80,sparse,2.0,10000,LC,0.829,0.0037650896403671457,0.8214945598696128,0.8362527692024819,0.0,0.829,0.829,,,,0.0032945176983415186,0.6827,0.004654253001288177,0.6735091570306604,0.6917505299646942
62,core,power,K,K,I,50,50,80,sparse,2.0,10000,NR3,0.1114,0.003146268265739589,0.10538202781749394,0.11771641571619591,0.0,0.1114,0.1114,11.344684349524458,0.00030739800013179774,,0.21986412837304697,0.7089,0.004542695125143223,0.6999176121095432,0.717721953371188
63,core,power,K,K,I,50,50,80,rank,0.5,10000,F20,0.0607,0.0023877920763751602,0.05618656282442717,0.06555081814404926,0.0,0.0607,0.0607,781.4247783250987,0.0011647359997368767,88035.67040512932,0.04741195153167923,0.0576,0.002329854931106227,0.05320116648345306,0.06233859527492157
63,core,power,K,K,I,50,50,80,rank,0.5,10000,Chi20,0.0626,0.002422421102946389,0.058018043897642826,0.06751787787702505,0.0,0.0626,0.0626,781.4247783250987,0.0011647359997368767,88035.67040512932,0.046432395952865774,0.0577,0.0023317527742022738,0.053297413090029784,0.06244227186867072
63,core,power,K,K,I,50,50,80,rank,0.5,10000,LC,0.1694,0.0037510483867846866,0.16217534562991687,0.17687855409277448,0.0,0.1694,0.1694,,,,0.0032945176983415186,0.0577,0.0023317527742022738,0.053297413090029784,0.06244227186867072
63,core,power,K,K,I,50,50,80,rank,0.5,10000,NR3,0.0001,9.999499987499375e-05,1.765267360112231e-05,0.0005662688974013381,0.0,0.0001,0.0001,13.631541346576673,0.00030325750003612484,,0.21986412837304697,0.0603,0.0023804182405619398,0.05580115113730913,0.06513653702986386
64,core,power,K,K,I,50,50,80,rank,1.0,10000,F20,0.0868,0.002815417553401271,0.08143932955544067,0.09247800669808648,0.0,0.0868,0.0868,770.6309603560651,0.0011431940001784824,87413.36981070868,0.04741195153167923,0.0828,0.0027557967994756073,0.07755760298166992,0.08836280525882262
64,core,power,K,K,I,50,50,80,rank,1.0,10000,Chi20,0.0879,0.0028314941285476824,0.0825074287038378,0.09360906275327387,0.0,0.0879,0.0879,770.6309603560651,0.0011431940001784824,87413.36981070868,0.046432395952865774,0.0827,0.0027542823021614905,0.07746060672647537,0.08825987831369131
64,core,power,K,K,I,50,50,80,rank,1.0,10000,LC,0.209,0.004065943924846972,0.2011433865272468,0.21708010052448692,0.0,0.209,0.209,,,,0.0032945176983415186,0.0813,0.0027329527987142404,0.07610290669716138,0.0868186535384432
64,core,power,K,K,I,50,50,80,rank,1.0,10000,NR3,0.0004,0.0001999599959991998,0.00015556283662307484,0.0010281283353569795,0.0,0.0004,0.0004,13.359301595863968,0.0003021200000148383,,0.21986412837304697,0.0856,0.002797724789896247,0.08027443310432147,0.09124382474529527
65,core,power,K,K,I,50,50,80,rank,2.0,10000,F20,0.1992,0.003993987481202213,0.19148808592579666,0.20714292749400234,0.0,0.1992,0.1992,733.6870784469401,0.0011804050000137067,81914.88180045856,0.04741195153167923,0.1941,0.003955062452098576,0.1864662835050288,0.20196864669815112
65,core,power,K,K,I,50,50,80,rank,2.0,10000,Chi20,0.2006,0.004004492976645108,0.1928669720187152,0.20856296620564593,0.0,0.2006,0.2006,733.6870784469401,0.0011804050000137067,81914.88180045856,0.046432395952865774,0.1936,0.003951190200433282,0.18597405973359787,0.2014612544679527
65,core,power,K,K,I,50,50,80,rank,2.0,10000,LC,0.3555,0.004786645485097053,0.3461754723284429,0.36493550320068247,0.0,0.3555,0.3555,,,,0.0032945176983415186,0.191,0.003930890484355931,0.18341481727358577,0.19882249371949234
65,core,power,K,K,I,50,50,80,rank,2.0,10000,NR3,0.0047,0.0006839524837296814,0.003536501767139378,0.006243887018852858,0.0,0.0047,0.0047,13.063011568523478,0.0003049794995604316,,0.21986412837304697,0.2009,0.004006734206308175,0.19316246709011686,0.20886724073522184
66,core,calibration,K,K,S,50,50,80,null,0.0,10000,F20,0.0724,0.00259149069070294,0.06748329073472993,0.0776451046718727,0.0,0.0724,0.0724,43.75692822536709,0.001151962000221829,5070.983422354844,0.022301957787305714,0.05,0.0021794494717703367,0.04589848269058477,0.05444711584302416
66,core,calibration,K,K,S,50,50,80,null,0.0,10000,Chi20,0.0734,0.002607919477284527,0.06845074211579141,0.07867688529406988,0.0,0.0734,0.0734,43.75692822536709,0.001151962000221829,5070.983422354844,0.021707177296381757,0.05,0.0021794494717703367,0.04589848269058477,0.05444711584302416
66,core,calibration,K,K,S,50,50,80,null,0.0,10000,LC,0.11,0.003128897569432403,0.10401658169254806,0.11628293703657967,0.0,0.11,0.11,,,,0.0029068094811775533,0.05,0.0021794494717703367,0.04589848269058477,0.05444711584302416
66,core,calibration,K,K,S,50,50,80,null,0.0,10000,NR3,0.0317,0.0017520019977157561,0.028441918675691936,0.03531773419828375,0.0,0.0317,0.0317,2.6474988790619327,0.0003026809999937541,,0.07488514440760086,0.05,0.0021794494717703367,0.04589848269058477,0.05444711584302416
67,core,power,K,K,S,50,50,80,dense,0.15,10000,F20,0.1202,0.003251952644181646,0.11397168770431164,0.12671999745805432,0.0,0.1202,0.1202,43.317209818965,0.001148966999608092,5323.280716266223,0.022301957787305714,0.0888,0.0028445484703200265,0.08338152212498394,0.0945342781350605
67,core,power,K,K,S,50,50,80,dense,0.15,10000,Chi20,0.121,0.0032612727576821904,0.11475312869530298,0.12753794206966984,0.0,0.121,0.121,43.317209818965,0.001148966999608092,5323.280716266223,0.021707177296381757,0.0888,0.0028445484703200265,0.08338152212498394,0.0945342781350605
67,core,power,K,K,S,50,50,80,dense,0.15,10000,LC,0.1551,0.0036199998618784506,0.14813749781942093,0.16232738425667176,0.0,0.1551,0.1551,,,,0.0029068094811775533,0.0764,0.002656370456092297,0.07135473014135223,0.08177059327828497
67,core,power,K,K,S,50,50,80,dense,0.15,10000,NR3,0.0671,0.0025019510386896067,0.06236062325431023,0.07217184253502158,0.0,0.0671,0.0671,2.613076550950617,0.00030200549963410595,,0.07488514440760086,0.0965,0.0029527571860889614,0.0908666826899743,0.10244320399516171
68,core,power,K,K,S,50,50,80,dense,0.3,10000,F20,0.2255,0.004179111747728218,0.2174153934995728,0.23379542160592862,0.0,0.2255,0.2255,42.6893342775559,0.0011189370002284704,5472.362265584179,0.022301957787305714,0.1778,0.00382344295105864,0.17043033125517304,0.18541711729489097
68,core,power,K,K,S,50,50,80,dense,0.3,10000,Chi20,0.2271,0.00418957742499169,0.2189942802494876,0.23541530606122765,0.0,0.2271,0.2271,42.6893342775559,0.0011189370002284704,5472.362265584179,0.021707177296381757,0.1778,0.00382344295105864,0.17043033125517304,0.18541711729489097
68,core,power,K,K,S,50,50,80,dense,0.3,10000,LC,0.2668,0.004422869656682186,0.2582220851213056,0.2755570117187778,0.0,0.2668,0.2668,,,,0.0029068094811775533,0.155,0.0036190468358395142,0.14803940271470967,0.16222555616105716
68,core,power,K,K,S,50,50,80,dense,0.3,10000,NR3,0.1447,0.003517981097163542,0.1379412924037386,0.15173157683846417,0.0,0.1447,0.1447,2.5874560162312257,0.00029491399982362054,,0.07488514440760086,0.1884,0.003910312519479741,0.18085611966314125,0.1961831881214644
69,core,power,K,K,S,50,50,80,dense,0.5,10000,F20,0.4235,0.004941130943417711,0.41384675220475947,0.43321199954595396,0.0,0.4235,0.4235,42.53845028079539,0.0012252174997229304,5510.223998936452,0.022301957787305714,0.3587,0.00479618921645091,0.34935554925644274,0.3681529686831104
69,core,power,K,K,S,50,50,80,dense,0.5,10000,Chi20,0.4255,0.004944185979511693,0.41583999992272097,0.43521721583450973,0.0,0.4255,0.4255,42.53845028079539,0.0012252174997229304,5510.223998936452,0.021707177296381757,0.3584,0.004795304369901873,0.349057397695534,0.36785135064304153
69,core,power,K,K,S,50,50,80,dense,0.5,10000,LC,0.4763,0.0049943799414942395,0.466522171342605,0.486096030180165,0.0,0.4763,0.4763,,,,0.0029068094811775533,0.3274,0.00469264573561653,0.31827038870247104,0.3366621675350865
69,core,power,K,K,S,50,50,80,dense,0.5,10000,NR3,0.3077,0.004615416665914357,0.2987292280064175,0.31681845776694456,0.0,0.3077,0.3077,2.563728877689436,0.00031050799998411094,,0.07488514440760086,0.3763,0.004844567163328422,0.36685402784358556,0.3858409733533198
70,core,power,K,K,S,50,50,80,sparse,0.5,10000,F20,0.076,0.0026499811320083015,0.07096739324668798,0.08135823737164576,0.0,0.076,0.076,46.73647226448887,0.0011845560002257116,5457.532741126534,0.022301957787305714,0.048,0.002137662274541982,0.043981036388118365,0.05236609813897327
70,core,power,K,K,S,50,50,80,sparse,0.5,10000,Chi20,0.0769,0.002664327119555705,0.07183895992246529,0.08228597949880125,0.0,0.0769,0.0769,46.73647226448887,0.0011845560002257116,5457.532741126534,0.021707177296381757,0.0484,0.002146099718093267,0.044364369328904134,0.052782457999490946
70,core,power,K,K,S,50,50,80,sparse,0.5,10000,LC,0.1148,0.00318780425998837,0.1086993833637451,0.12119644898102414,0.0,0.1148,0.1148,,,,0.0029068094811775533,0.0506,0.002191794698414977,0.046474089659734416,0.05507104807582969
70,core,power,K,K,S,50,50,80,sparse,0.5,10000,NR3,0.031,0.0017331762749357032,0.027779012856555523,0.03458117761513912,0.0,0.031,0.031,2.751618253330718,0.0003064870002162934,,0.07488514440760086,0.0484,0.002146099718093267,0.044364369328904134,0.052782457999490946
71,core,power,K,K,S,50,50,80,sparse,1.0,10000,F20,0.0893,0.002851762788171555,0.08386720411161148,0.09504821215006228,0.0,0.0893,0.0893,50.084955195458264,0.0012850719999732974,5834.795731165812,0.022301957787305714,0.0631,0.0024314273585694475,0.058500221107910415,0.06803531666838682
71,core,power,K,K,S,50,50,80,sparse,1.0,10000,Chi20,0.0897,0.002857514829357846,0.08425578768255906,0.09545932138041816,0.0,0.0897,0.0897,50.084955195458264,0.0012850719999732974,5834.795731165812,0.021707177296381757,0.0633,0.0024350176590735434,0.0586931158487559,0.06824226832819304
71,core,power,K,K,S,50,50,80,sparse,1.0,10000,LC,0.133,0.0033957473404244904,0.12648517074680113,0.1397966840572755,0.0,0.133,0.133,,,,0.0029068094811775533,0.0611,0.0023951365305552,0.05657203195329296,0.06596504181648694
71,core,power,K,K,S,50,50,80,sparse,1.0,10000,NR3,0.039,0.0019359493795035035,0.035379232816902695,0.04297481368086112,0.0,0.039,0.039,2.904702094376325,0.0003331375005473092,,0.07488514440760086,0.0596,0.002367442501941705,0.055126820516927424,0.0644114052479645
72,core,power,K,K,S,50,50,80,sparse,2.0,10000,F20,0.1858,0.003889451889405498,0.17829797554474056,0.19354332903139257,0.0,0.1858,0.1858,55.58308662951308,0.001477893500123173,6502.1090817947115,0.022301957787305714,0.1257,0.0033151095004539445,0.11934589316060668,0.13234156801968183
72,core,power,K,K,S,50,50,80,sparse,2.0,10000,Chi20,0.1871,0.0038999178196469724,0.17957697786548685,0.19486332831488254,0.0,0.1871,0.1871,55.58308662951308,0.001477893500123173,6502.1090817947115,0.021707177296381757,0.1257,0.0033151095004539445,0.11934589316060668,0.13234156801968183
72,core,power,K,K,S,50,50,80,sparse,2.0,10000,LC,0.2778,0.004479142328616049,0.26910763779436697,0.28666301108156156,0.0,0.2778,0.2778,,,,0.0029068094811775533,0.1218,0.0032705467432831473,0.11553465997300078,0.128355796394579
72,core,power,K,K,S,50,50,80,sparse,2.0,10000,NR3,0.069,0.0025345413786324344,0.06419609058845041,0.07413491600707284,0.0,0.069,0.069,3.200417282939714,0.0003897324995705276,,0.07488514440760086,0.1091,0.0031176463879022585,0.10313895989083074,0.11536125003536421
73,core,power,K,K,S,50,50,80,rank,0.5,10000,F20,0.3949,0.004888292033011121,0.3853612365773069,0.4045194798802092,0.0,0.3949,0.3949,27.36898080219867,0.0014308575000541168,3534.0198367194266,0.022301957787305714,0.334,0.004716396929860759,0.32482133079622105,0.34330615666284353
73,core,power,K,K,S,50,50,80,rank,0.5,10000,Chi20,0.397,0.0048927599573246995,0.38745167832956867,0.4066274253347906,0.0,0.397,0.397,27.36898080219867,0.0014308575000541168,3534.0198367194266,0.021707177296381757,0.334,0.004716396929860759,0.32482133079622105,0.34330615666284353
73,core,power,K,K,S,50,50,80,rank,0.5,10000,LC,0.45,0.0049749371855331,0.44027035560859995,0.4597680442284676,0.0,0.45,0.45,,,,0.0029068094811775533,0.3082,0.004617496724416813,0.29922496165088863,0.31732234012410276
73,core,power,K,K,S,50,50,80,rank,0.5,10000,NR3,0.3107,0.004627801962054989,0.30170381605172036,0.31984156573141764,0.0,0.3107,0.3107,2.0437561785619067,0.0003768084998228005,,0.07488514440760086,0.3734,0.004837069774150462,0.3639698273998885,0.3829274009875667
74,core,power,K,K,S,50,50,80,rank,1.0,10000,F20,0.7861,0.004100570570054855,0.7779539596809337,0.7940263164513652,0.0,0.7861,0.7861,18.106799100490008,0.0014053139993848163,2303.024712269859,0.022301957787305714,0.7317,0.004430746099699237,0.7229281364420019,0.7402939187130266
74,core,power,K,K,S,50,50,80,rank,1.0,10000,Chi20,0.7878,0.004088656992216394,0.7796766414185811,0.7957023291192574,0.0,0.7878,0.7878,18.106799100490008,0.0014053139993848163,2303.024712269859,0.021707177296381757,0.7319,0.004429699651217901,0.7231301093546695,0.7404917922010107
74,core,power,K,K,S,50,50,80,rank,1.0,10000,LC,0.8324,0.003735106959646537,0.8249519766365095,0.8395927412466647,0.0,0.8324,0.8324,,,,0.0029068094811775533,0.7232,0.004474167632085324,0.7143463490675469,0.7318822340597829
74,core,power,K,K,S,50,50,80,rank,1.0,10000,NR3,0.7234,0.0044731693462242185,0.7145482276517814,0.7320802018762003,0.0,0.7234,0.7234,1.6842555154845535,0.00037343300027714577,,0.07488514440760086,0.7763,0.004167233014843302,0.7680271537311777,0.7843606487691864
75,core,power,K,K,S,50,50,80,rank,2.0,10000,F20,0.9855,0.0011953974234538052,0.9829636757481404,0.9876634618339326,0.0,0.9855,0.9855,9.691755255293259,0.001341001500350103,1084.5444551270234,0.022301957787305714,0.9767,0.0015085459886924224,0.9735551577740434,0.9794787381793534
75,core,power,K,K,S,50,50,80,rank,2.0,10000,Chi20,0.9858,0.0011831466519413385,0.9832874813228473,0.9879394258602033,0.0,0.9858,0.9858,9.691755255293259,0.001341001500350103,1084.5444551270234,0.021707177296381757,0.9767,0.0015085459886924224,0.9735551577740434,0.9794787381793534
75,core,power,K,K,S,50,50,80,rank,2.0,10000,LC,0.9919,0.000896347588829244,0.9899445123087914,0.9934777100941369,0.0,0.9919,0.9919,,,,0.0029068094811775533,0.9797,0.0014102450141730686,0.9767461649309657,0.9822854270322072
75,core,power,K,K,S,50,50,80,rank,2.0,10000,NR3,0.9775,0.001483028994996388,0.9744047368013297,0.9802285447546742,0.0,0.9775,0.9775,1.3581191623576567,0.00034730849984043743,,0.07488514440760086,0.9858,0.0011831466519413385,0.9832874813228473,0.9879394258602033
76,extension,calibration,G,G,I,200,50,80,null,0.0,10000,F20,0.0547,0.002273937334228892,0.05041173530937794,0.05933025363954662,0.0,0.0547,0.0547,20879.608898511175,0.001671144500051014,2188299.38158051,0.04692262757202127,0.05,0.0021794494717703367,0.04589848269058477,0.05444711584302416
76,extension,calibration,G,G,I,200,50,80,null,0.0,10000,Chi20,0.0552,0.0022837022573006316,0.050892429427894396,0.05984917552265948,0.0,0.0552,0.0552,20879.608898511175,0.001671144500051014,2188299.38158051,0.04606975774464584,0.05,0.0021794494717703367,0.04589848269058477,0.05444711584302416
76,extension,calibration,G,G,I,200,50,80,null,0.0,10000,LC,0.0509,0.0021979351673786923,0.04676195595728594,0.055382951379255765,0.0,0.0509,0.0509,,,,0.049463780551147266,0.05,0.0021794494717703367,0.04589848269058477,0.05444711584302416
76,extension,calibration,G,G,I,200,50,80,null,0.0,10000,NR3,0.0019,0.0004354756020720334,0.0012167441596287053,0.002965795017239319,0.038,0.0019,0.0399,521.4836883084961,0.00043172100004085223,,0.11383890371677842,0.05,0.0021794494717703367,0.04589848269058477,0.05444711584302416
77,extension,power,G,G,I,200,50,80,dense,0.3,10000,F20,0.3027,0.00459426501194696,0.2937725791778618,0.31177894657920713,0.0,0.3027,0.3027,20814.327804933528,0.001598945999830903,2550987.991201267,0.04692262757202127,0.2938,0.004555014379779717,0.284952879408651,0.302805481519416
77,extension,power,G,G,I,200,50,80,dense,0.3,10000,Chi20,0.3048,0.004603226694396009,0.2958542189364163,0.31389569402749584,0.0,0.3048,0.3048,20814.327804933528,0.001598945999830903,2550987.991201267,0.04606975774464584,0.2929,0.004550929465504822,0.2840612263644113,0.3018978257607228
77,extension,power,G,G,I,200,50,80,dense,0.3,10000,LC,0.2317,0.004219183688819438,0.22353452467906013,0.24007152884664487,0.0,0.2317,0.2317,,,,0.049463780551147266,0.2298,0.004207041240587023,0.22165903746551627,0.23814847525399738
77,extension,power,G,G,I,200,50,80,dense,0.3,10000,NR3,0.0557,0.002293414703013827,0.05137322611668911,0.0603679948354941,0.0072,0.0557,0.0629,692.1931212524862,0.00041800549979598145,,0.11383890371677842,0.3316,0.0047078810520232986,0.3224389331899726,0.3408903974612712
78,extension,power,G,G,I,200,50,80,sparse,1.0,10000,F20,0.1056,0.0030732497457902764,0.0997272427309019,0.11177565518388778,0.0,0.1056,0.1056,20695.572702410565,0.0015694864996476099,2207331.2293994725,0.04692262757202127,0.1013,0.003017255541050509,0.09553854164064352,0.10736765866013401
78,extension,power,G,G,I,200,50,80,sparse,1.0,10000,Chi20,0.1067,0.0030873145288421782,0.10079927838511042,0.11290277473326378,0.0,0.1067,0.1067,20695.572702410565,0.0015694864996476099,2207331.2293994725,0.04606975774464584,0.1012,0.0030159336862736223,0.09544116846787132,0.10726510863258032
78,extension,power,G,G,I,200,50,80,sparse,1.0,10000,LC,0.0974,0.0029650166947253432,0.09174233128564133,0.10336686420242747,0.0,0.0974,0.0974,,,,0.049463780551147266,0.0968,0.002956852380488414,0.09115854854813316,0.10275110773798043
78,extension,power,G,G,I,200,50,80,sparse,1.0,10000,NR3,0.0068,0.0008218126307133518,0.005367876155841787,0.008610899836993606,0.0306,0.0068,0.037399999999999996,550.140826649154,0.00040587200010122615,,0.11383890371677842,0.0962,0.002948653251910099,0.09057483393320491,0.10213528315095348
79,extension,power,G,G,I,200,50,80,rank,2.0,10000,F20,0.0945,0.0029252307601281644,0.08892135081695003,0.10039007186166869,0.0,0.0945,0.0945,20766.230370871624,0.00160496950002198,2183429.6038975907,0.04692262757202127,0.0907,0.0028718201545361436,0.08522739291402315,0.0964869481522127
79,extension,power,G,G,I,200,50,80,rank,2.0,10000,Chi20,0.097,0.0029595776725742477,0.09135313525265308,0.10295636743411225,0.0,0.097,0.097,20766.230370871624,0.00160496950002198,2183429.6038975907,0.04606975774464584,0.0908,0.0028732448555596514,0.08532456484669394,0.0965896994198678
79,extension,power,G,G,I,200,50,80,rank,2.0,10000,LC,0.0902,0.0028646807850090383,0.08474156429003689,0.09597316077456965,0.0,0.0902,0.0902,,,,0.049463780551147266,0.0889,0.0028459934996412062,0.08347865428504642,0.09463706917532388
79,extension,power,G,G,I,200,50,80,rank,2.0,10000,NR3,0.007,0.0008337265738837884,0.005544619309554507,0.008834003083932618,0.0297,0.007,0.0367,535.8951808012389,0.0004163874996265804,,0.11383890371677842,0.0878,0.0028300381622868623,0.08241031794150065,0.09350625031528513
80,extension,calibration,K,K,I,200,50,80,null,0.0,10000,F20,0.0487,0.002152401217245521,0.04465192097456977,0.05309467595480291,0.0,0.0487,0.0487,16274.782582274382,0.0015958254994075105,1748094.2270980154,0.05132306682157153,0.05,0.0021794494717703367,0.04589848269058477,0.05444711584302416
80,extension,calibration,K,K,I,200,50,80,null,0.0,10000,Chi20,0.0492,0.0021628536705010815,0.045131271500572244,0.05361494143042977,0.0,0.0492,0.0492,16274.782582274382,0.0015958254994075105,1748094.2270980154,0.05044760372973036,0.05,0.0021794494717703367,0.04589848269058477,0.05444711584302416
80,extension,calibration,K,K,I,200,50,80,null,0.0,10000,LC,0.0832,0.002761842863017373,0.07794561133220078,0.08877448970959521,0.0,0.0832,0.0832,,,,0.025789530216758814,0.05,0.0021794494717703367,0.04589848269058477,0.05444711584302416
80,extension,calibration,K,K,I,200,50,80,null,0.0,10000,NR3,0.0,0.0,0.0,0.00038399837067659573,0.0,0.0,0.0,47.51638394457329,0.00041068900009122444,,0.2848362747618776,0.05,0.0021794494717703367,0.04589848269058477,0.05444711584302416
81,extension,power,K,K,I,200,50,80,dense,0.3,10000,F20,0.2387,0.00426288998215999,0.23044622967602313,0.2471544478724924,0.0,0.2387,0.2387,16168.382034341364,0.001617729000372492,2009843.10609321,0.05132306682157153,0.2422,0.004284147056299538,0.23390324952645192,0.2506947400334689
81,extension,power,K,K,I,200,50,80,dense,0.3,10000,Chi20,0.2402,0.0042720482207016346,0.2319277154826618,0.2486718100707417,0.0,0.2402,0.2402,16168.382034341364,0.001617729000372492,2009843.10609321,0.05044760372973036,0.2416,0.004280530808205917,0.23331056306538395,0.2500878872925817
81,extension,power,K,K,I,200,50,80,dense,0.3,10000,LC,0.2665,0.004421286577456838,0.2579253011462836,0.2752540260928223,0.0,0.2665,0.2665,,,,0.025789530216758814,0.1855,0.003887026498494704,0.17800284108914166,0.1932386938860139
81,extension,power,K,K,I,200,50,80,dense,0.3,10000,NR3,0.0,0.0,0.0,0.00038399837067659573,0.0,0.0,0.0,55.407346648556285,0.00041795999959504115,,0.2848362747618776,0.276,0.004470167782086037,0.26732590780969345,0.28484612346036964
82,extension,power,K,K,I,200,50,80,sparse,1.0,10000,F20,0.1011,0.003014610920168638,0.09534379707844429,0.10716255682168149,0.0,0.1011,0.1011,16025.204790861784,0.0016297869997288217,1740869.6803790336,0.05132306682157153,0.1035,0.003046108172734514,0.09768119795083596,0.10962331275711057
82,extension,power,K,K,I,200,50,80,sparse,1.0,10000,Chi20,0.1024,0.003031736136275715,0.09660976357662804,0.108495591927734,0.0,0.1024,0.1024,16025.204790861784,0.0016297869997288217,1740869.6803790336,0.05044760372973036,0.1031,0.003040894440785474,0.09729156106188176,0.10921325684476131
82,extension,power,K,K,I,200,50,80,sparse,1.0,10000,LC,0.1507,0.0035775621587891384,0.14382230103156193,0.15784596023019273,0.0,0.1507,0.1507,,,,0.025789530216758814,0.0992,0.0029893035978301036,0.09349408266992934,0.105213730424005
82,extension,power,K,K,I,200,50,80,sparse,1.0,10000,NR3,0.0,0.0,0.0,0.00038399837067659573,0.0,0.0,0.0,48.40098993850923,0.00041966749995481223,,0.2848362747618776,0.1085,0.0031101085190070135,0.10255395126002158,0.11474671946421817
83,extension,power,K,K,I,200,50,80,rank,2.0,10000,F20,0.0944,0.0029238440450885883,0.08882410456061328,0.10028739491767956,0.0,0.0944,0.0944,16051.772030756047,0.0016502029998264334,1726046.7801495763,0.05132306682157153,0.0963,0.0029500222033062734,0.09067211494757596,0.10223792533690831
83,extension,power,K,K,I,200,50,80,rank,2.0,10000,Chi20,0.0962,0.002948653251910099,0.09057483393320491,0.10213528315095348,0.0,0.0962,0.0962,16051.772030756047,0.0016502029998264334,1726046.7801495763,0.05044760372973036,0.0966,0.0029541232201788737,0.09096396941271762,0.10254584047274426
83,extension,power,K,K,I,200,50,80,rank,2.0,10000,LC,0.1393,0.0034625931034414077,0.13265184003002725,0.14622517639457885,0.0,0.1393,0.1393,,,,0.025789530216758814,0.0951,0.002933530125974506,0.08950486929718723,0.10100609258338666
83,extension,power,K,K,I,200,50,80,rank,2.0,10000,NR3,0.0,0.0,0.0,0.00038399837067659573,0.0,0.0,0.0,46.71872512275105,0.00042473050007174606,,0.2848362747618776,0.1002,0.0030026648164588735,0.09446753521313658,0.10623950988405642
84,extension,calibration,G,G,I,50,80,120,null,0.0,10000,F20,0.0519,0.0022182513383293607,0.04772180742973848,0.05642233191006187,0.0,0.0519,0.0519,1306.7475127365342,0.0019419129998823337,221716.3507352648,0.048252690518484714,0.05,0.0021794494717703367,0.04589848269058477,0.05444711584302416
84,extension,calibration,G,G,I,50,80,120,null,0.0,10000,Chi20,0.0521,0.0022222868851703194,0.04791383183117402,0.05663015390927806,0.0,0.0521,0.0521,1306.7475127365342,0.0019419129998823337,221716.3507352648,0.04766285285467946,0.05,0.0021794494717703367,0.04589848269058477,0.05444711584302416
84,extension,calibration,G,G,I,50,80,120,null,0.0,10000,LC,0.0542,0.002264119254809693,0.049931145085800314,0.05881122786149492,0.0,0.0542,0.0542,,,,0.04589906028524052,0.05,0.0021794494717703367,0.04589848269058477,0.05444711584302416
84,extension,calibration,G,G,I,50,80,120,null,0.0,10000,NR3,0.0145,0.001195397423453807,0.012336538166067392,0.017036324251859584,0.0,0.0145,0.0145,222.77794017753718,0.0006060235000404646,,0.09394604821443296,0.05,0.0021794494717703367,0.04589848269058477,0.05444711584302416
85,extension,size,G,G,I,50,80,120,null,0.0,10000,F20,0.0511,0.0022020170299068987,0.04695388984871269,0.055590863888480745,0.0,0.0511,0.0511,1305.8600808607046,0.0018935295001938357,221791.38059024134,0.048252690518484714,0.0487,0.002152401217245521,0.04465192097456977,0.05309467595480291
85,extension,size,G,G,I,50,80,120,null,0.0,10000,Chi20,0.0516,0.002212180824435471,0.04743380442800956,0.0561105653108132,0.0,0.0516,0.0516,1305.8600808607046,0.0018935295001938357,221791.38059024134,0.04766285285467946,0.0486,0.002150303234429972,0.04455606550831664,0.05299060822073017
85,extension,size,G,G,I,50,80,120,null,0.0,10000,LC,0.0523,0.0022263133202673874,0.04810587403933279,0.05683795810177102,0.0,0.0523,0.0523,,,,0.04589906028524052,0.0473,0.0021227979178433352,0.04331039683565242,0.05163727528915815
85,extension,size,G,G,I,50,80,120,null,0.0,10000,NR3,0.0142,0.001183146651941339,0.012060574139796658,0.016712518677152722,0.0,0.0142,0.0142,220.50524025761362,0.0005833395002809993,,0.09394604821443296,0.0487,0.002152401217245521,0.04465192097456977,0.05309467595480291
86,extension,power,G,G,I,50,80,120,dense,0.3,10000,F20,0.4925,0.004999437468355815,0.48270604370992337,0.5022997162656366,0.0,0.4925,0.4925,1304.150596083071,0.0018966244997500326,253105.2967950194,0.048252690518484714,0.4864,0.004998150057771375,0.476610907924867,0.49619953683081536
86,extension,power,G,G,I,50,80,120,dense,0.3,10000,Chi20,0.4939,0.004999627886153129,0.48410513311514164,0.5036995516649805,0.0,0.4939,0.4939,1304.150596083071,0.0018966244997500326,253105.2967950194,0.04766285285467946,0.4858,0.004997983193249053,0.47601146518393384,0.49559944036979325
86,extension,power,G,G,I,50,80,120,dense,0.3,10000,LC,0.4434,0.004967861109169619,0.43368675083430075,0.45315671778125977,0.0,0.4434,0.4434,,,,0.04589906028524052,0.4251,0.004943581596373221,0.41544133740382067,0.4348161855521065
86,extension,power,G,G,I,50,80,120,dense,0.3,10000,NR3,0.3403,0.004738099935628205,0.33107639996483457,0.34964624911475944,0.0,0.3403,0.3403,256.8917087002111,0.0005877160001546144,,0.09394604821443296,0.5218,0.004995245339320182,0.5120030042457282,0.5315802534253105
87,extension,power,G,G,I,50,80,120,sparse,1.0,10000,F20,0.6568,0.004747775900355871,0.6474359112657644,0.6660436668451915,0.0,0.6568,0.6568,1266.0889220660465,0.0018200394997620606,225247.42335349682,0.048252690518484714,0.6517,0.004764316425259767,0.6423054701502742,0.6609780247440624
87,extension,power,G,G,I,50,80,120,sparse,1.0,10000,Chi20,0.6587,0.004741458741779792,0.6493475556785403,0.6679305632386069,0.0,0.6587,0.6587,1266.0889220660465,0.0018200394997620606,225247.42335349682,0.04766285285467946,0.6514,0.004765270611413375,0.6420037162927029,0.660680009000656
87,extension,power,G,G,I,50,80,120,sparse,1.0,10000,LC,0.6376,0.004806934990199056,0.6281274032523847,0.6469669203960049,0.0,0.6376,0.6376,,,,0.04589906028524052,0.6232,0.004845841103461813,0.6136567232382452,0.63264865956322
87,extension,power,G,G,I,50,80,120,sparse,1.0,10000,NR3,0.4891,0.004998811758808287,0.4793085749661619,0.49889979619831865,0.0,0.4891,0.4891,225.11399690363666,0.0005610304997389903,,0.09394604821443296,0.6644,0.004721997882252808,0.6550834866502142,0.6735902546855073
88,extension,power,G,G,I,50,80,120,rank,2.0,10000,F20,0.5382,0.004985386243813011,0.5284160190009503,0.5479546435235302,0.0,0.5382,0.5382,1268.4767884590683,0.002071938999961276,218188.9519400416,0.048252690518484714,0.532,0.00498974949271003,0.522209852913695,0.5417655711905817
88,extension,power,G,G,I,50,80,120,rank,2.0,10000,Chi20,0.5391,0.004984688455660995,0.5293170402528041,0.548852931074609,0.0,0.5391,0.5391,1268.4767884590683,0.002071938999961276,218188.9519400416,0.04766285285467946,0.5318,0.00498987735320218,0.5220096792559384,0.5415658984476867
88,extension,power,G,G,I,50,80,120,rank,2.0,10000,LC,0.5268,0.00499281243388934,0.5170058499123805,0.5365735677749514,0.0,0.5268,0.5268,,,,0.04589906028524052,0.5118,0.004998607406068214,0.5020002584964399,0.5215906791420121
88,extension,power,G,G,I,50,80,120,rank,2.0,10000,NR3,0.3645,0.0048128967368934895,0.3551205953091027,0.3739834682493505,0.0,0.3645,0.3645,215.72912622874983,0.0006560789997820393,,0.09394604821443296,0.5358,0.004987167131749246,0.526013452134829,0.5455590535818307
89,extension,calibration,K,K,I,50,80,120,null,0.0,10000,F20,0.0545,0.0022700165197636775,0.05021948667736563,0.059122655870907204,0.0,0.0545,0.0545,743.4042988524789,0.001958948999799759,131915.8057640065,0.045715667302036606,0.05,0.0021794494717703367,0.04589848269058477,0.05444711584302416
89,extension,calibration,K,K,I,50,80,120,null,0.0,10000,Chi20,0.0548,0.0022758945494024984,0.05050786586430546,0.059434046284944975,0.0,0.0548,0.0548,743.4042988524789,0.001958948999799759,131915.8057640065,0.04519663556479613,0.05,0.0021794494717703367,0.04589848269058477,0.05444711584302416
89,extension,calibration,K,K,I,50,80,120,null,0.0,10000,LC,0.1672,0.003731543380425852,0.16001439175345022,0.17464119756207208,0.0,0.1672,0.1672,,,,0.0025105120866129246,0.05,0.0021794494717703367,0.04589848269058477,0.05444711584302416
89,extension,calibration,K,K,I,50,80,120,null,0.0,10000,NR3,0.0003,0.00017317909804592468,0.00010203219941781012,0.0008817357722363795,0.0,0.0003,0.0003,16.74851321720638,0.0006100439995861962,,0.20351063503630143,0.05,0.0021794494717703367,0.04589848269058477,0.05444711584302416
90,extension,size,K,K,I,50,80,120,null,0.0,10000,F20,0.0569,0.0023165144074665284,0.0525275489648483,0.06161275039124529,0.0,0.0569,0.0569,745.298955133394,0.0022819854998488154,132273.5271010506,0.045715667302036606,0.0523,0.0022263133202673874,0.04810587403933279,0.05683795810177102
90,extension,size,K,K,I,50,80,120,null,0.0,10000,Chi20,0.058,0.0023374344910606585,0.05358617600055701,0.06275327855912109,0.0,0.058,0.058,745.298955133394,0.0022819854998488154,132273.5271010506,0.04519663556479613,0.0526,0.0022323359962156237,0.0483939705288705,0.057149631213210914
90,extension,size,K,K,I,50,80,120,null,0.0,10000,LC,0.1668,0.003727972102899913,0.15962153982637,0.17423435668784887,0.0,0.1668,0.1668,,,,0.0025105120866129246,0.0546,0.0022719779928511634,0.05031560891015105,0.059226456838447655
90,extension,size,K,K,I,50,80,120,null,0.0,10000,NR3,0.0003,0.00017317909804592468,0.00010203219941781012,0.0008817357722363795,0.0,0.0003,0.0003,16.75006234452671,0.000700771000538225,,0.20351063503630143,0.0536,0.0022522664140816025,0.049354575868798316,0.05818825787654174
91,extension,power,K,K,I,50,80,120,dense,0.3,10000,F20,0.2817,0.0044982786707806355,0.27296865699375966,0.2905989966948777,0.0,0.2817,0.2817,737.0667454846796,0.002035062499999185,146804.54027747805,0.045715667302036606,0.2686,0.004432313617062764,0.26000289574027674,0.2773748187056723
91,extension,power,K,K,I,50,80,120,dense,0.3,10000,Chi20,0.2829,0.004504082481482772,0.2741568279978225,0.2918099040947252,0.0,0.2829,0.2829,737.0667454846796,0.002035062499999185,146804.54027747805,0.04519663556479613,0.2687,0.004432835548494891,0.26010183501626927,0.2774758026300056
91,extension,power,K,K,I,50,80,120,dense,0.3,10000,LC,0.4594,0.0049834891391473905,0.44964999418341545,0.4691811864842833,0.0,0.4594,0.4594,,,,0.0025105120866129246,0.2246,0.0041731863126393005,0.2165273450828122,0.23288416121975644
91,extension,power,K,K,I,50,80,120,dense,0.3,10000,NR3,0.0099,0.0009900499987374374,0.00813900122178111,0.01203739398115609,0.0,0.0099,0.0099,18.09953803400228,0.0006443320003199915,,0.20351063503630143,0.2794,0.004487044015830466,0.2706915460190086,0.2882778740621338
92,extension,power,K,K,I,50,80,120,sparse,1.0,10000,F20,0.3433,0.004748106043466174,0.33405564807257254,0.3526646970167974,0.0,0.3433,0.3433,686.440404285126,0.00215667200018288,124486.77495506873,0.045715667302036606,0.3325,0.00471109063805824,0.3233323006949834,0.34179633875919313
92,extension,power,K,K,I,50,80,120,sparse,1.0,10000,Chi20,0.3444,0.004751722214103009,0.3351481423391601,0.35377135795379433,0.0,0.3444,0.3444,686.440404285126,0.00215667200018288,124486.77495506873,0.04519663556479613,0.3322,0.004710022929880491,0.32303450730794975,0.3414943625452492
92,extension,power,K,K,I,50,80,120,sparse,1.0,10000,LC,0.5359,0.004987095246734315,0.5261135545457467,0.5456588743712387,0.0,0.5359,0.5359,,,,0.0025105120866129246,0.3179,0.004656603805349989,0.3088446349343509,0.32709521727224944
92,extension,power,K,K,I,50,80,120,sparse,1.0,10000,NR3,0.0232,0.0015053823434596275,0.020427485405598345,0.026338695440678853,0.0,0.0232,0.0232,16.239144909442174,0.0006845670000075188,,0.20351063503630143,0.3365,0.004725121691554621,0.3273032808300025,0.3458222866372087
93,extension,power,K,K,I,50,80,120,rank,2.0,10000,F20,0.2879,0.004527842643025483,0.2791083677843757,0.2968545243244652,0.0,0.2879,0.2879,691.5194587651495,0.002022044000113965,121636.58811274634,0.045715667302036606,0.2755,0.004467658782852602,0.26683101428719974,0.284341400981234
93,extension,power,K,K,I,50,80,120,rank,2.0,10000,Chi20,0.2893,0.004534374378015119,0.28049503612920906,0.29826678078419394,0.0,0.2893,0.2893,691.5194587651495,0.002022044000113965,121636.58811274634,0.04519663556479613,0.2754,0.004467156142334852,0.2667320372291979,0.2842404548389099
93,extension,power,K,K,I,50,80,120,rank,2.0,10000,LC,0.462,0.004985539088203,0.4522449802801666,0.4717842035960048,0.0,0.462,0.462,,,,0.0025105120866129246,0.2778,0.004479142328616049,0.26910763779436697,0.28666301108156156
93,extension,power,K,K,I,50,80,120,rank,2.0,10000,NR3,0.0217,0.0014570212764403955,0.01902260420448802,0.02474472863690121,0.0,0.0217,0.0217,15.698506481132044,0.0006372759999067057,,0.20351063503630143,0.2841,0.0045098468931882825,0.27534507616769827,0.2930207343287598
94,correlation,power,G,G,I,50,50,80,corr,0.3,10000,F20,0.0887,0.0028431023548229845,0.08328439209000255,0.09443148496971601,0.0,0.0887,0.0887,1320.0820375665467,0.001408963999892876,138313.68639202166,0.0478393092405513,0.0861,0.0028051165751176903,0.08075976788838678,0.09175810596285928
94,correlation,power,G,G,I,50,50,80,corr,0.3,10000,Chi20,0.0904,0.002867539712017952,0.08493588951941443,0.09617868194584382,0.0,0.0904,0.0904,1320.0820375665467,0.001408963999892876,138313.68639202166,0.04702271780416782,0.0861,0.0028051165751176903,0.08075976788838678,0.09175810596285928
94,correlation,power,G,G,I,50,50,80,corr,0.3,10000,LC,0.0877,0.0028285810930570826,0.08231320933706052,0.09340343571939941,0.0,0.0877,0.0877,,,,0.04767335546291808,0.0849,0.0027873282906754992,0.07959505831172309,0.09052373713561263
94,correlation,power,G,G,I,50,50,80,corr,0.3,10000,NR3,0.0218,0.0014602999691844137,0.019116156600753505,0.024851099440961588,0.0,0.0218,0.0218,149.02602842329625,0.0003747149999071553,,0.10506506436860935,0.0837,0.002769373755923891,0.07843067397639374,0.0892890430670316
95,correlation,power,G,G,I,50,50,80,corr,0.6,10000,F20,0.2929,0.004550929465504822,0.2840612263644113,0.3018978257607228,0.0,0.2929,0.2929,1297.9115273740022,0.0013365800000428862,135156.58776914206,0.0478393092405513,0.2866,0.004521730199823957,0.2778208397427062,0.29554305076189846
95,correlation,power,G,G,I,50,50,80,corr,0.6,10000,Chi20,0.2959,0.004564462618972797,0.287033566188243,0.30492318194666707,0.0,0.2959,0.2959,1297.9115273740022,0.0013365800000428862,135156.58776914206,0.04702271780416782,0.2867,0.004522202007871829,0.27791987718817407,0.2956439365167565
95,correlation,power,G,G,I,50,50,80,corr,0.6,10000,LC,0.2846,0.004512237139158358,0.2758402022760963,0.2935252242219911,0.0,0.2846,0.2846,,,,0.04767335546291808,0.2783,0.004481619238623468,0.2696025941653652,0.2871676707121927
95,correlation,power,G,G,I,50,50,80,corr,0.6,10000,NR3,0.1118,0.0031512023102301763,0.10577221206058365,0.11812592427440965,0.0,0.1118,0.1118,149.5190739175519,0.00034711800026343553,,0.10506506436860935,0.2847,0.004512714371639313,0.2759392290973719,0.29362612060104143
96,correlation,power,K,K,I,50,50,80,corr,0.3,10000,F20,0.0794,0.002703620535504197,0.0742610670868209,0.08486195234259225,0.0,0.0794,0.0794,780.6991588542595,0.0011979510004493932,86928.97451179757,0.04741195153167923,0.0757,0.0026451750414670104,0.07067691814967836,0.0810489428676778
96,correlation,power,K,K,I,50,50,80,corr,0.3,10000,Chi20,0.0809,0.002726814808526608,0.07571507817545617,0.08640678925884496,0.0,0.0809,0.0809,780.6991588542595,0.0011979510004493932,86928.97451179757,0.046432395952865774,0.076,0.0026499811320083015,0.07096739324668798,0.08135823737164576
96,correlation,power,K,K,I,50,50,80,corr,0.3,10000,LC,0.1981,0.003985679239477256,0.19040478101773844,0.20602707719847607,0.0,0.1981,0.1981,,,,0.0032945176983415186,0.0741,0.0026193356027817438,0.0691281224200684,0.07939896739207393
96,correlation,power,K,K,I,50,50,80,corr,0.3,10000,NR3,0.0002,0.00014140721339450828,5.484892732085777e-05,0.0007289958440074673,0.0,0.0002,0.0002,13.733000910345513,0.0003063819999624684,,0.21986412837304697,0.0764,0.002656370456092297,0.07135473014135223,0.08177059327828497
97,correlation,power,K,K,I,50,50,80,corr,0.6,10000,F20,0.1735,0.0037867895373257807,0.16620377042823345,0.18104698050781834,0.0,0.1735,0.1735,778.7756870698904,0.0011863940003422613,86282.61371523005,0.04741195153167923,0.1675,0.0037342167853513806,0.16030904059264842,0.17494631832385152
97,correlation,power,K,K,I,50,50,80,corr,0.6,10000,Chi20,0.1757,0.0038056472511256217,0.1683659916890709,0.18328306965414992,0.0,0.1757,0.1757,778.7756870698904,0.0011863940003422613,86282.61371523005,0.046432395952865774,0.1672,0.003731543380425852,0.16001439175345022,0.17464119756207208
97,correlation,power,K,K,I,50,50,80,corr,0.6,10000,LC,0.345,0.004753682782853732,0.3357440715878663,0.3543749679070433,0.0,0.345,0.345,,,,0.0032945176983415186,0.1513,0.003583410526300329,0.14441061673384445,0.15845718372986536
97,correlation,power,K,K,I,50,50,80,corr,0.6,10000,NR3,0.0008,0.0002827295527531567,0.0004054337198968799,0.0015779502533866333,0.0,0.0008,0.0008,13.788415668082546,0.00030780399993091123,,0.21986412837304697,0.1661,0.0037217037764980705,0.15893408535338982,0.173522348758548
98,correlation,power,G,G,I,200,50,80,corr,0.6,10000,F20,0.0862,0.0028065915271018684,0.0808568415067785,0.09186095554479344,0.0,0.0862,0.0862,20777.15623438555,0.0015643734996046987,2169482.04600956,0.04692262757202127,0.0812,0.002731420143441869,0.07600594596290927,0.08671569107236943
98,correlation,power,G,G,I,200,50,80,corr,0.6,10000,Chi20,0.0874,0.002824203250476141,0.08202189650449386,0.09309497895098846,0.0,0.0874,0.0874,20777.15623438555,0.0015643734996046987,2169482.04600956,0.04606975774464584,0.0811,0.002729886261366946,0.07590898762851074,0.08661272620644213
98,correlation,power,G,G,I,200,50,80,corr,0.6,10000,LC,0.0807,0.0027237384235642014,0.0755211783704851,0.08620084266316429,0.0,0.0807,0.0807,,,,0.049463780551147266,0.08,0.002712931993250107,0.07484260550546935,0.085479953125899
98,correlation,power,G,G,I,200,50,80,corr,0.6,10000,NR3,0.0045,0.0006693093455196931,0.003364971291591769,0.006015571093748737,0.0345,0.0045,0.039,547.7965388855827,0.0004010795000795042,,0.11383890371677842,0.0774,0.0026722507367386017,0.07232325434187925,0.0828013010810166
99,correlation,power,K,K,I,200,50,80,corr,0.6,10000,F20,0.0741,0.0026193356027817438,0.0691281224200684,0.07939896739207393,0.0,0.0741,0.0741,16216.218626810056,0.0015840784999454627,1733193.3769173329,0.05132306682157153,0.0753,0.0026387479985781137,0.07028965503084275,0.08063651318520995
99,correlation,power,K,K,I,200,50,80,corr,0.6,10000,Chi20,0.0749,0.00263229918512315,0.06990243449340622,0.080224040921343,0.0,0.0749,0.0749,16216.218626810056,0.0015840784999454627,1733193.3769173329,0.05044760372973036,0.0755,0.002641964231400569,0.07048328128700611,0.08084273332969831
99,correlation,power,K,K,I,200,50,80,corr,0.6,10000,LC,0.1212,0.0032635955631787465,0.11494850308045294,0.12774241408517165,0.0,0.1212,0.1212,,,,0.025789530216758814,0.0771,0.002667500515463868,0.07203266996590156,0.08249211585601669
99,correlation,power,K,K,I,200,50,80,corr,0.6,10000,NR3,0.0,0.0,0.0,0.00038399837067659573,0.0,0.0,0.0,47.5481392182561,0.0004060274995936197,,0.2848362747618776,0.079,0.0026973876250921,0.07387342424238177,0.08444990238572792
100,mixed,size,G,K,I,200,20,30,null,0.0,10000,F20,0.0587,0.0023506235342989315,0.05426008963159949,0.06347882733035966,0.0,0.0587,0.0587,21267.250360513994,0.0008819049999146955,886172.7264325275,,,,,
100,mixed,size,G,K,I,200,20,30,null,0.0,10000,Chi20,0.0609,0.002391467959225045,0.056379290241712454,0.06575793712741572,0.0,0.0609,0.0609,21267.250360513994,0.0008819049999146955,886172.7264325275,,,,,
100,mixed,size,G,K,I,200,20,30,null,0.0,10000,LC,0.0561,0.002301147322532827,0.05175793644691601,0.06078297730657066,0.0,0.0561,0.0561,,,,,,,,
100,mixed,size,G,K,I,200,20,30,null,0.0,10000,NR3,0.0,0.0,0.0,0.00038399837067659573,0.004,0.0,0.004,60.661277591214656,0.0002102220000779198,,,,,,
101,mixed,size,G,K,I,200,50,80,null,0.0,10000,F20,0.053,0.0022403347964087867,0.048778160614320124,0.05756513392906473,0.0,0.053,0.053,19922.949990347148,0.0015651900002922048,2088006.50223896,,,,,
101,mixed,size,G,K,I,200,50,80,null,0.0,10000,Chi20,0.0539,0.0022582026038422682,0.04964284138359744,0.05849976196272022,0.0,0.0539,0.0539,19922.949990347148,0.0015651900002922048,2088006.50223896,,,,,
101,mixed,size,G,K,I,200,50,80,null,0.0,10000,LC,0.0583,0.0023430985894750565,0.05387497335175193,0.06306425080890377,0.0,0.0583,0.0583,,,,,,,,
101,mixed,size,G,K,I,200,50,80,null,0.0,10000,NR3,0.0,0.0,0.0,0.00038399837067659573,0.0001,0.0,0.0001,103.70534654303228,0.0004039039999952365,,,,,,
102,mixed,size,G,K,S,200,20,30,null,0.0,10000,F20,0.092,0.00289025950392002,0.08649078801485918,0.0978225546556129,0.0054,0.092,0.0974,63.08327030463403,0.000872369999797229,3038.3249795653096,,,,,
102,mixed,size,G,K,S,200,20,30,null,0.0,10000,Chi20,0.0938,0.0029155027010791808,0.08824066821768085,0.09967129205865681,0.0054,0.0938,0.0992,63.08327030463403,0.000872369999797229,3038.3249795653096,,,,,
102,mixed,size,G,K,S,200,20,30,null,0.0,10000,LC,0.0983,0.0029771985153832117,0.09261813189777852,0.10429037239322304,0.0,0.0983,0.0983,,,,,,,,
102,mixed,size,G,K,S,200,20,30,null,0.0,10000,NR3,0.0444,0.0020598213514768705,0.04053475956156519,0.04861513975379532,0.0,0.0444,0.0444,2.239142709697127,0.00021176949985601823,,,,,,
103,mixed,size,G,K,S,200,50,80,null,0.0,10000,F20,0.0697,0.0025464074693575655,0.06487259088742876,0.07485787811037552,0.0,0.0697,0.0697,45.59157691917429,0.0015661960005672881,5289.130513295084,,,,,
103,mixed,size,G,K,S,200,50,80,null,0.0,10000,Chi20,0.0702,0.0025548377639294435,0.06535589433684712,0.07537419066258648,0.0,0.0702,0.0702,45.59157691917429,0.0015661960005672881,5289.130513295084,,,,,
103,mixed,size,G,K,S,200,50,80,null,0.0,10000,LC,0.0957,0.0029417938404993644,0.09008845753592307,0.101622043546606,0.0,0.0957,0.0957,,,,,,,,
103,mixed,size,G,K,S,200,50,80,null,0.0,10000,NR3,0.0421,0.002008173050312149,0.03833671543427698,0.04621495027358863,0.0,0.0421,0.0421,1.5518752160615161,0.00040383350005868124,,,,,,


==> anc/reproducibility/comparison_v13_results/thresholds.csv <==
dist1,dist2,cov,p,n1,n2,method,threshold
G,G,I,50,50,80,F20,0.0478393092405513
G,G,I,50,50,80,Chi20,0.04702271780416782
G,G,I,50,50,80,LC,0.04767335546291808
G,G,I,50,50,80,NR3,0.10506506436860935
G,G,S,50,50,80,F20,0.024255979890782375
G,G,S,50,50,80,Chi20,0.023406668753307668
G,G,S,50,50,80,LC,0.004796369680751619
G,G,S,50,50,80,NR3,0.05277677609122267
K,K,I,50,50,80,F20,0.04741195153167923
K,K,I,50,50,80,Chi20,0.046432395952865774
K,K,I,50,50,80,LC,0.0032945176983415186
K,K,I,50,50,80,NR3,0.21986412837304697
K,K,S,50,50,80,F20,0.022301957787305714
K,K,S,50,50,80,Chi20,0.021707177296381757
K,K,S,50,50,80,LC,0.0029068094811775533
K,K,S,50,50,80,NR3,0.07488514440760086
G,G,I,200,50,80,F20,0.04692262757202127
G,G,I,200,50,80,Chi20,0.04606975774464584
G,G,I,200,50,80,LC,0.049463780551147266
G,G,I,200,50,80,NR3,0.11383890371677842
K,K,I,200,50,80,F20,0.05132306682157153
K,K,I,200,50,80,Chi20,0.05044760372973036
K,K,I,200,50,80,LC,0.025789530216758814
K,K,I,200,50,80,NR3,0.2848362747618776
G,G,I,50,80,120,F20,0.048252690518484714
G,G,I,50,80,120,Chi20,0.04766285285467946
G,G,I,50,80,120,LC,0.04589906028524052
G,G,I,50,80,120,NR3,0.09394604821443296
K,K,I,50,80,120,F20,0.045715667302036606
K,K,I,50,80,120,Chi20,0.04519663556479613
K,K,I,50,80,120,LC,0.0025105120866129246
K,K,I,50,80,120,NR3,0.20351063503630143


==> anc/reproducibility/environment.txt <==
Python 3.12.14
NumPy 2.3.5
SciPy 1.17.0
Matplotlib 3.10.8
OPENBLAS_NUM_THREADS=1
OMP_NUM_THREADS=1
Optional C compiler for fast_trace_kernel.c; NumPy fallback supplied.
Independent HDNRA audit additionally requires a C++ compiler, Armadillo and BLAS.


==> anc/reproducibility/fast_implementation_validation.json <==
{
  "comparisons": 278,
  "invalid_calibrations_exercised": 21,
  "max_p_value_absolute_error": 1.201816424156732e-14,
  "max_partition_global_scaled_error": 7.149151846440623e-15,
  "C_backend": true,
  "threads": 1,
  "benchmarks": [
    {
      "p": 50,
      "n1": 20,
      "n2": 30,
      "reference_seconds": 0.0014305220001915586,
      "accelerated_seconds": 0.0007168560000536672,
      "speedup": 1.995550012951643
    },
    {
      "p": 200,
      "n1": 20,
      "n2": 30,
      "reference_seconds": 0.00256498750013634,
      "accelerated_seconds": 0.0008319089997712581,
      "speedup": 3.083254900285499
    },
    {
      "p": 50,
      "n1": 50,
      "n2": 80,
      "reference_seconds": 0.0030944850004743785,
      "accelerated_seconds": 0.001178841999717406,
      "speedup": 2.625020996211701
    },
    {
      "p": 200,
      "n1": 50,
      "n2": 80,
      "reference_seconds": 0.011054409999815107,
      "accelerated_seconds": 0.0015209079997475783,
      "speedup": 7.268296308290694
    },
    {
      "p": 50,
      "n1": 80,
      "n2": 120,
      "reference_seconds": 0.0056232830002045375,
      "accelerated_seconds": 0.0016694715004632599,
      "speedup": 3.368301284954034
    },
    {
      "p": 200,
      "n1": 100,
      "n2": 160,
      "reference_seconds": 0.03434311050023098,
      "accelerated_seconds": 0.004041832999973849,
      "speedup": 8.496914766259067
    }
  ]
}


==> anc/reproducibility/fast_pooled_covariance_f.py <==
"""Optional, algebraically equivalent acceleration of pooled_covariance_f.

Reuses the observation Gram matrix for all fixed partitions. A single-threaded
C kernel is compiled locally when a C compiler is available. Otherwise falls
back to the original NumPy algebra. No change to the statistic, partitions,
positive-part rule, failure convention, or reference distribution.
"""
from __future__ import annotations

import numpy as np
from functools import lru_cache
import ctypes, hashlib, os, subprocess, tempfile
from pathlib import Path


from scipy.stats import f as f_distribution

from fullsample_covariance_f import fullsample_covariance_f


DEFAULT_PARTITIONS = 20
DEFAULT_PARTITION_SEED = 2026101743


@lru_cache(maxsize=64)
def _permutations(n1, n2, permutations, seed):
    rng = np.random.default_rng(seed)
    orders1, orders2 = [], []
    for _ in range(permutations):
        orders1.append(rng.permutation(n1))
        orders2.append(rng.permutation(n2))
    return np.asarray(orders1), np.asarray(orders2)


def _batched_block_vectors(centered, orders):
    n = centered.shape[0]
    positions = (np.arange(4 * (n // 4))[None, :] + np.arange(4)[:, None]) % n
    index = orders[:, positions].reshape(-1, n // 4, 4)
    a = (centered[index[:, :, 0]] - centered[index[:, :, 1]]) / np.sqrt(2)
    b = (centered[index[:, :, 2]] - centered[index[:, :, 3]]) / np.sqrt(2)
    return a, b


def _batched_kernel_gram(a, b, c, d):
    ac, ad = a @ c.swapaxes(-1, -2), a @ d.swapaxes(-1, -2)
    bc, bd = b @ c.swapaxes(-1, -2), b @ d.swapaxes(-1, -2)
    vv = ac * ac - ad * ad - bc * bc + bd * bd
    vw = np.sqrt(2) * (ac * ad - bc * bd)
    wv = np.sqrt(2) * (ac * bc - ad * bd)
    ww = ac * bd + ad * bc
    return vv * vv - vw * vw - wv * wv + ww * ww


def _batched_within(a, b):
    gram = _batched_kernel_gram(a, b, a, b)
    size = a.shape[1]
    diagonal = np.arange(size)
    gram[:, diagonal, diagonal] = 0
    return gram.sum(axis=(1, 2)) / (size * (size - 1))


def pooled_covariance_f(x1, x2, alpha=0.05, *, permutations=DEFAULT_PARTITIONS,
                        seed=DEFAULT_PARTITION_SEED):
    """Evaluate the fixed-M pooled calibration, retaining baseline diagnostics.

    ``permutations`` must be a positive integer and ``seed`` a nonnegative
    integer fixed independently of the observations. The study uses M=20.
    With the optional C kernel, runtime is O((n1+n2)^2 p + M(n1+n2)^2),
    with O((n1+n2)^2 + M(n1+n2)) memory. Without a compiler the original
    NumPy implementation is used.
    Original sample sizes, rather than numbers of blocks, weight J and R.
    """
    if isinstance(permutations, (bool, np.bool_)) or not isinstance(permutations, (int, np.integer)) or permutations < 1:
        raise ValueError("permutations must be a positive integer fixed in advance.")
    if isinstance(seed, (bool, np.bool_)) or not isinstance(seed, (int, np.integer)) or seed < 0:
        raise ValueError("seed must be a nonnegative integer fixed independently of data.")
    baseline = fullsample_covariance_f(x1, x2, alpha)
    x1, x2 = np.asarray(x1, dtype=float), np.asarray(x2, dtype=float)
    n1, n2 = len(x1), len(x2)
    r1, r2 = x1 - x1.mean(axis=0), x2 - x2.mean(axis=0)
    orders1, orders2 = _permutations(n1, n2, permutations, seed)
    with np.errstate(over="ignore", invalid="ignore", divide="ignore"):
        if _KERNEL is None:
            a1, b1 = _batched_block_vectors(r1, orders1)
            a2, b2 = _batched_block_vectors(r2, orders2)
            partition_estimates = np.column_stack((_batched_within(a1, b1),
                                                   _batched_within(a2, b2),
                                                   _batched_kernel_gram(a1, b1, a2, b2).mean(axis=(1, 2))))
        else:
            index1, index2 = _indices(n1, n2, permutations, seed)
            residuals = np.vstack((r1, r2))
            gram = np.ascontiguousarray(residuals @ residuals.T)
            partition_estimates = np.empty((4 * permutations, 3))
            _KERNEL(gram, n1+n2, index1, index2, 4*permutations,
                    n1//4, n2//4, partition_estimates)
        raw_values = partition_estimates.mean(axis=0)
        adjusted = np.maximum(raw_values, 0)
        s1, s2, c12 = adjusted
        j = float(s1 / n1**2 + 2 * c12 / (n1 * n2) + s2 / n2**2)
        r = float(s1 / (n1**2 * (n1 - 1)) + s2 / (n2**2 * (n2 - 1)))
        q, b, u = (baseline[key] for key in ("Q", "B", "U"))
        statistic = baseline["statistic"]
        df1 = float(b * b / j) if np.isfinite(j) and j > 0 and b > 0 else np.nan
        df2 = float(b * b / r) if np.isfinite(r) and r > 0 and b > 0 else np.nan
    failures = []
    if not np.all(np.isfinite([q, b, u, j, r, *raw_values])):
        failures.append("nonfinite statistic or calibration quantity")
    if np.isfinite(q) and q < 0:
        failures.append("negative quadratic numerator beyond roundoff tolerance")
    if any(np.isfinite(d) and d < 0 for d in baseline["D"]):
        failures.append("negative disjoint-kernel quantity beyond roundoff tolerance")
    if not np.isfinite(b) or b <= 0:
        failures.append("nonpositive or nonfinite B")
    if not np.isfinite(j) or j <= 0:
        failures.append("zero or nonfinite J after positive-part calibration")
    if not np.isfinite(r) or r <= 0:
        failures.append("zero or nonfinite R after positive-part calibration")
    if not np.all(np.isfinite([statistic, df1, df2])) or df1 <= 0 or df2 <= 0:
        failures.append("invalid F statistic or degrees of freedom")
    p_value = 1.0
    if not failures:
        p_value = float(f_distribution.sf(statistic, df1, df2))
        if not np.isfinite(p_value) or not 0 <= p_value <= 1:
            failures.append("F survival function returned an invalid value")
            p_value = 1.0
    result = dict(baseline)
    result.update({"df1": df1, "df2": df2, "p.value": p_value,
                   "reject": bool(not failures and p_value < alpha), "J": j, "R": r,
                   "raw": dict(zip(("s1", "s2", "c12"), map(float, raw_values))),
                   "positive_part": dict(zip(("s1", "s2", "c12"), map(float, adjusted))),
                   "partition_estimates": partition_estimates.reshape(permutations, 4, 3).tolist(),
                   "permutations": int(permutations), "partition_seed": int(seed),
                   "failure": bool(failures), "failure_reason": "; ".join(failures),
                   "method": "Full-sample covariance F test with pooled raw-trace calibration",
                   "baseline": baseline})
    return result



def _load_kernel():
    """Build the optional C kernel in the system temporary directory.

    The original NumPy implementation is used if a C compiler is unavailable.
    No shared library or platform-dependent binary belongs in the source archive.
    """
    source = Path(__file__).with_name("fast_trace_kernel.c")
    if os.environ.get("COVARIANCE_F_DISABLE_C") == "1":
        return None
    try:
        digest = hashlib.sha256(source.read_bytes()).hexdigest()[:20]
        directory = Path(tempfile.gettempdir()) / ("covariance_f_kernel_" + digest)
        directory.mkdir(exist_ok=True)
        library = directory / "trace_kernel.so"
        if not library.exists():
            temporary = directory / ("trace_kernel_" + str(os.getpid()) + ".so")
            subprocess.run(["cc", "-O3", "-std=c99", "-shared", "-fPIC",
                            "-ffp-contract=off", str(source), "-o", str(temporary)],
                           check=True, capture_output=True)
            temporary.replace(library)
        lib = ctypes.CDLL(str(library))
        func = lib.partition_traces
        doubles = np.ctypeslib.ndpointer(dtype=np.float64, flags="C_CONTIGUOUS")
        indices = np.ctypeslib.ndpointer(dtype=np.int64, flags="C_CONTIGUOUS")
        func.argtypes = [doubles, ctypes.c_int, indices, indices,
                         ctypes.c_int, ctypes.c_int, ctypes.c_int, doubles]
        func.restype = None
        return func
    except (OSError, subprocess.CalledProcessError):
        return None


@lru_cache(maxsize=64)
def _indices(n1, n2, permutations, seed):
    orders1, orders2 = _permutations(n1, n2, permutations, seed)
    def indices(n, orders):
        positions = (np.arange(4*(n//4))[None, :] + np.arange(4)[:, None]) % n
        return orders[:, positions].reshape(-1, n//4, 4)
    return (np.ascontiguousarray(indices(n1, orders1), dtype=np.int64),
            np.ascontiguousarray(indices(n2, orders2)+n1, dtype=np.int64))


_KERNEL = _load_kernel()


==> anc/reproducibility/fast_trace_kernel.c <==
/* Exact algebraic Gram implementation of the fixed-partition trace kernels.
 * Single-threaded, no fast-math; all finite-sample correction is done in Python.
 */
#include <math.h>
#include <stddef.h>
static double dotdiff(const double *g, int stride,int a,int b,int c,int d){
    return .5*(g[(size_t)a*stride+c]-g[(size_t)a*stride+d]
               -g[(size_t)b*stride+c]+g[(size_t)b*stride+d]);
}
static double kernel(const double *g,int stride,const long long *i,const long long *j){
    double ac=dotdiff(g,stride,i[0],i[1],j[0],j[1]);
    double ad=dotdiff(g,stride,i[0],i[1],j[2],j[3]);
    double bc=dotdiff(g,stride,i[2],i[3],j[0],j[1]);
    double bd=dotdiff(g,stride,i[2],i[3],j[2],j[3]);
    double vv=ac*ac-ad*ad-bc*bc+bd*bd;
    double vw=sqrt(2.0)*(ac*ad-bc*bd);
    double wv=sqrt(2.0)*(ac*bc-ad*bd);
    double ww=ac*bd+ad*bc;
    return vv*vv-vw*vw-wv*wv+ww*ww;
}
void partition_traces(const double *g,int n,const long long *ix,const long long *iy,
                      int partitions,int b1,int b2,double *out){
    for(int s=0;s<partitions;s++){
        const long long *x=ix+(size_t)s*b1*4,*y=iy+(size_t)s*b2*4;
        double v1=0,v2=0,c=0;
        for(int i=0;i<b1;i++)for(int j=i+1;j<b1;j++)v1+=kernel(g,n,x+4*i,x+4*j);
        for(int i=0;i<b2;i++)for(int j=i+1;j<b2;j++)v2+=kernel(g,n,y+4*i,y+4*j);
        for(int i=0;i<b1;i++)for(int j=0;j<b2;j++)c+=kernel(g,n,x+4*i,y+4*j);
        out[s*3]=2*v1/(b1*(b1-1));
        out[s*3+1]=2*v2/(b2*(b2-1));
        out[s*3+2]=c/(b1*b2);
    }
}


==> anc/reproducibility/fullsample_covariance_f.py <==
"""Full-sample covariance F statistic with four-observation trace calibration.

Requires NumPy and SciPy. Rows are independent observations; columns are variables.
The full-sample statistic uses every observation. Calibration averages the raw
rank-two trace estimates from four fixed cyclic shifts, then takes positive parts.

This implements the mathematical construction in the accompanying research draft.
It is not evidence that the F approximation has accurate size in every model.
Invalid calibration is explicitly flagged and assigned p.value=1/nonrejection;
that value is a decision convention, not a valid inferential p-value.

Example
-------
>>> result = fullsample_covariance_f(X1, X2)
>>> result['statistic'], result['df1'], result['df2'], result['p.value']
"""

from __future__ import annotations

import numpy as np
from scipy.stats import f as f_distribution


_SHIFTS = (0, 1, 2, 3)


def _validate_sample(x, name):
    x = np.asarray(x, dtype=float)
    if x.ndim != 2 or x.shape[1] == 0:
        raise ValueError(f"{name} must be a two-dimensional numeric matrix.")
    if x.shape[0] < 8:
        raise ValueError(f"{name} needs at least eight observations (rows).")
    if not np.all(np.isfinite(x)):
        raise ValueError(f"{name} must contain only finite observations.")
    return x


def _block_indices(n, shift):
    """Fixed cyclic partition; leftovers remain in the full-sample statistic."""
    order = np.roll(np.arange(n), -shift)
    return order[: 4 * (n // 4)].reshape(-1, 4)


def _block_vectors(centered, shift):
    idx = _block_indices(centered.shape[0], shift)
    a = (centered[idx[:, 0]] - centered[idx[:, 1]]) / np.sqrt(2.0)
    b = (centered[idx[:, 2]] - centered[idx[:, 3]]) / np.sqrt(2.0)
    return a, b


def _kernel_gram(a, b, c, d):
    """Return tr(K_r K_s) without constructing quadratic features or K matrices."""
    ac, ad, bc, bd = a @ c.T, a @ d.T, b @ c.T, b @ d.T
    vv = ac * ac - ad * ad - bc * bc + bd * bd
    vw = np.sqrt(2.0) * (ac * ad - bc * bd)
    wv = np.sqrt(2.0) * (ac * bc - ad * bd)
    ww = ac * bd + ad * bc
    return vv * vv - vw * vw - wv * wv + ww * ww


def _within_trace(a, b):
    h = _kernel_gram(a, b, a, b)
    np.fill_diagonal(h, 0.0)
    size = a.shape[0]
    return float(h.sum() / (size * (size - 1)))


def _covariance_summary(centered):
    """Residual-Gram calculation of ||S||_F^2 and the disjoint-kernel D_n."""
    n = centered.shape[0]
    gram = centered @ centered.T
    diagonal = np.diag(gram)
    t = float(diagonal.sum())
    u = float(np.sum(gram * gram))
    q = float(diagonal @ diagonal)
    norm_s_squared = u / (n - 1) ** 2
    denominator = n * (n - 1) * (n - 2) * (n - 3)
    terms = ((n - 1) * (n - 2) * u, t * t, n * (n - 1) * q)
    d = (terms[0] + terms[1] - terms[2]) / denominator
    # D_n is mathematically nonnegative. Correct only negligible roundoff.
    tolerance = 64 * np.finfo(float).eps * sum(abs(z) for z in terms) / denominator
    if d < 0 and abs(d) <= tolerance:
        d = 0.0
    return norm_s_squared, float(d)


def fullsample_covariance_f(x1, x2, alpha=0.05):
    """Test covariance equality using the full-sample normal-reference F method.

    Parameters
    ----------
    x1, x2 : array-like, shape (n_i, p)
        Independent samples with at least eight observations in each group.
    alpha : float, default 0.05
        Significance level used only to populate the ``reject`` field.

    Returns
    -------
    dict
        statistic, df1, df2, p.value, Q, B, U, J, R, raw trace estimates,
        positive-part trace estimates, per-partition estimates, and failure flag.
        ``failure=True`` implies ``p.value=1`` and ``reject=False``. Nonpositive
        B or zero/nonfinite calibration estimates are not silently discarded.

    Notes
    -----
    The weights in J and R use n_i, not floor(n_i/4). All original observations
    enter Q and B. Every observation also enters at least one of the four cyclic
    calibration partitions. Complexity is O((n1+n2)^2 p), with quadratic memory.
    Centering is internal; no covariance matrices in feature dimension are built.
    """
    x1, x2 = _validate_sample(x1, "x1"), _validate_sample(x2, "x2")
    if x1.shape[1] != x2.shape[1]:
        raise ValueError("x1 and x2 must have the same number of columns.")
    if not np.isfinite(alpha) or not 0 < alpha < 1:
        raise ValueError("alpha must lie strictly between zero and one.")
    n1, n2 = x1.shape[0], x2.shape[0]
    r1, r2 = x1 - x1.mean(axis=0), x2 - x2.mean(axis=0)

    with np.errstate(over="ignore", invalid="ignore", divide="ignore"):
        norm1, d1_cov = _covariance_summary(r1)
        norm2, d2_cov = _covariance_summary(r2)
        cross_gram = r1 @ r2.T
        covariance_cross = float(np.sum(cross_gram * cross_gram) / ((n1 - 1) * (n2 - 1)))
        q = norm1 + norm2 - 2 * covariance_cross
        q_tolerance = 64 * np.finfo(float).eps * (abs(norm1) + abs(norm2) + 2 * abs(covariance_cross))
        if q < 0 and abs(q) <= q_tolerance:
            q = 0.0
        b = norm1 + norm2 - d1_cov - d2_cov
        u = d1_cov + d2_cov - 2 * covariance_cross

        partition_estimates = []
        for shift in _SHIFTS:
            a1, b1 = _block_vectors(r1, shift)
            a2, b2 = _block_vectors(r2, shift)
            partition_estimates.append(
                [_within_trace(a1, b1), _within_trace(a2, b2),
                 float(_kernel_gram(a1, b1, a2, b2).mean())]
            )
        raw_values = np.asarray(partition_estimates).mean(axis=0)
        adjusted = np.maximum(raw_values, 0.0)
        s1, s2, c12 = adjusted
        j = float(s1 / n1**2 + 2 * c12 / (n1 * n2) + s2 / n2**2)
        r = float(s1 / (n1**2 * (n1 - 1)) + s2 / (n2**2 * (n2 - 1)))
        statistic = float(q / b) if np.isfinite(b) and b > 0 else np.nan
        df1 = float(b * b / j) if np.isfinite(j) and j > 0 and b > 0 else np.nan
        df2 = float(b * b / r) if np.isfinite(r) and r > 0 and b > 0 else np.nan

    failures = []
    if not np.all(np.isfinite([q, b, u, j, r, *raw_values])):
        failures.append("nonfinite statistic or calibration quantity")
    if np.isfinite(q) and q < 0:
        failures.append("negative quadratic numerator beyond roundoff tolerance")
    if np.isfinite(d1_cov) and d1_cov < 0 or np.isfinite(d2_cov) and d2_cov < 0:
        failures.append("negative disjoint-kernel quantity beyond roundoff tolerance")
    if not np.isfinite(b) or b <= 0:
        failures.append("nonpositive or nonfinite B")
    if not np.isfinite(j) or j <= 0:
        failures.append("zero or nonfinite J after positive-part calibration")
    if not np.isfinite(r) or r <= 0:
        failures.append("zero or nonfinite R after positive-part calibration")
    if not np.all(np.isfinite([statistic, df1, df2])) or df1 <= 0 or df2 <= 0:
        failures.append("invalid F statistic or degrees of freedom")

    p_value = 1.0
    if not failures:
        p_value = float(f_distribution.sf(statistic, df1, df2))
        if not np.isfinite(p_value) or not 0 <= p_value <= 1:
            failures.append("F survival function returned an invalid value")
            p_value = 1.0
    failure = bool(failures)
    return {
        "statistic": statistic,
        "df1": df1,
        "df2": df2,
        "p.value": p_value,
        "reject": bool(not failure and p_value < alpha),
        "alpha": float(alpha),
        "Q": float(q), "B": float(b), "U": float(u),
        "J": j, "R": r,
        "raw": dict(zip(("s1", "s2", "c12"), map(float, raw_values))),
        "positive_part": dict(zip(("s1", "s2", "c12"), map(float, adjusted))),
        "partition_estimates": np.asarray(partition_estimates).tolist(),
        "partition_shifts": list(_SHIFTS),
        "sample_sizes": [n1, n2],
        "blocks_per_partition": [n1 // 4, n2 // 4],
        "covariance_norm_squared": [float(norm1), float(norm2)],
        "D": [d1_cov, d2_cov],
        "failure": failure,
        "failure_reason": "; ".join(failures),
        "method": "Full-sample covariance test with normal-reference F calibration",
        "p_value_convention": "Calibration failures are assigned 1 and counted as nonrejections.",
    }



==> anc/reproducibility/nr3_diagnostic_v13.py <==
"""Fixed NR3 diagnostic: four Gaussian null settings, 10,000 draws each.

This follows up the pre-existing centering diagnostic. It does not change NR3.
Known and estimated means are compared on identical draws. Population K2/K3
refer to the zero-mean-feature Gaussian-reference cumulants; K2 also equals
the exact variance of the known-mean U statistic under the Gaussian null.
All computations use one CPU and one BLAS thread. No F20 is run here.
"""
import os
for _name in ('OPENBLAS_NUM_THREADS','OMP_NUM_THREADS','MKL_NUM_THREADS'):
    os.environ[_name]='1'
if hasattr(os,'sched_getaffinity'):
    os.sched_setaffinity(0,{min(os.sched_getaffinity(0))})
import csv,json,time,hashlib
from pathlib import Path
import numpy as np
from compare_methods import nr3

OUT=Path(__file__).parent/'nr3_diagnostic_v13_results'
N=10000
SEED=2026102148
DESIGNS=[dict(p=p,cov=c,n1=50,n2=80,rho=0. if c=='I' else .3)
         for c in ('I','S') for p in (50,200)]

def population(p,n,m,rho):
    eigen=np.r_[1+(p-1)*rho,np.repeat(1-rho,p-1)]
    tr2=2*(np.sum(eigen**2)**2+np.sum(eigen**4))
    tr3=4*(np.sum(eigen**3)**2+np.sum(eigen**6))
    k2=2*tr2*(1/(n*(n-1))+2/(n*m)+1/(m*(m-1)))
    k3=8*tr3*((n-2)/(n*n*(n-1)**2)+3/(n*n*m)+3/(n*m*m)+(m-2)/(m*m*(m-1)**2))
    expected_ratio=None
    if rho==0:
        # For w=vec(xx'), x~N(0,I_p), the fourth-cumulant contraction
        # E||w-Ew||^4-(tr Omega)^2-2tr(Omega^2)=4p(2p^2+5p+5).
        kurtosis_trace=4*p*(2*p*p+5*p+5)
        e1=tr2+(n-1)/(n*(n+1))*kurtosis_trace
        e2=tr2+(m-1)/(m*(m+1))*kurtosis_trace
        expected_ratio=2*(e1/(n*(n-1))+2*tr2/(n*m)+e2/(m*(m-1)))/k2
    return dict(tr_Omega2=float(tr2),tr_Omega3=float(tr3),population_K2=float(k2),
                population_K3=float(k3),exact_expected_known_mean_K2_ratio=expected_ratio)

def main():
    OUT.mkdir(exist_ok=True)
    protocol=dict(seed=SEED,N=N,alpha=.05,designs=DESIGNS,
                  columns=['pvalue','failure','df','T','K2','K3'],modes=['estimated','known'],
                  generator='Independent standard normals; sqrt(1-rho)*E + sqrt(rho)*common column. This has covariance (1-rho)I+rho11T.',
                  cpu_affinity=sorted(os.sched_getaffinity(0)),
                  treatment='Negative/nonfinite cumulant calibrations count as nonrejections, exactly as compare_methods.py.')
    (OUT/'protocol.json').write_text(json.dumps(protocol,indent=2)+'\n')
    rows=[]
    for i,design in enumerate(DESIGNS):
        path=OUT/f'cell_{i:02d}.npz';start=time.perf_counter()
        if path.exists():
            vals=np.load(path)['values']
        else:
            rng=np.random.default_rng(np.random.SeedSequence([SEED,i]));vals=np.empty((N,2,6))
            p,n,m,rho=design['p'],design['n1'],design['n2'],design['rho']
            for j in range(N):
                x=np.sqrt(1-rho)*rng.normal(size=(n,p))+np.sqrt(rho)*rng.normal(size=(n,1))
                y=np.sqrt(1-rho)*rng.normal(size=(m,p))+np.sqrt(rho)*rng.normal(size=(m,1))
                vals[j,0]=nr3(x,y)
                vals[j,1]=nr3(x,y,center_observations=False)
            np.savez_compressed(path,values=vals,design=json.dumps(design),seed=np.array([SEED,i]))
        pop=population(design['p'],design['n1'],design['n2'],design['rho'])
        paired=(vals[:,0,0]<.05).astype(float)-(vals[:,1,0]<.05).astype(float)
        for k,mode in enumerate(('estimated','known')):
            v=vals[:,k];rat=v[:,4]/pop['population_K2'];rat3=v[:,5]/pop['population_K3']
            row=dict(**design,mode=mode,N=N,**pop,
                     size=float(np.mean(v[:,0]<.05)),failure=float(v[:,1].mean()),
                     K3_nonpositive=float(np.mean(v[:,5]<=0)),K2_nonpositive=float(np.mean(v[:,4]<=0)),
                     mean_K2_ratio=float(rat.mean()),mean_K2_ratio_MCSE=float(rat.std(ddof=1)/np.sqrt(N)),
                     median_K2_ratio=float(np.median(rat)),mean_K3_ratio=float(rat3.mean()),median_K3_ratio=float(np.median(rat3)),
                     mean_T=float(v[:,3].mean()),mean_T_MCSE=float(v[:,3].std(ddof=1)/np.sqrt(N)),
                     variance_T=float(v[:,3].var(ddof=1)),variance_T_over_population_K2=float(v[:,3].var(ddof=1)/pop['population_K2']),
                     variance_T_over_mean_K2=float(v[:,3].var(ddof=1)/v[:,4].mean()),
                     paired_size_difference=float(paired.mean()),paired_size_difference_MCSE=float(paired.std(ddof=1)/np.sqrt(N)))
            rows.append(row)
        print(json.dumps(dict(cell=i,design=design,seconds=time.perf_counter()-start,
                              size=[r['size'] for r in rows[-2:]],mean_K2_ratio=[r['mean_K2_ratio'] for r in rows[-2:]])),flush=True)
    with (OUT/'summary.csv').open('w') as f:
        w=csv.DictWriter(f,fieldnames=rows[0]);w.writeheader();w.writerows(rows)
    (OUT/'summary.json').write_text(json.dumps(rows,indent=2)+'\n')
    execution=[]
    for i,design in enumerate(DESIGNS):
        path=OUT/f'cell_{i:02d}.npz';v=np.load(path)['values']
        assert v.shape==(N,2,6)
        execution.append(dict(cell=i,**design,completed_datasets=len(v),
                              completed_evaluations=int(v.shape[0]*v.shape[1]),
                              all_p_T_K2_K3_finite=bool(np.isfinite(v[:,:,[0,3,4,5]]).all()),
                              invalid_calibration_evaluations=int(v[:,:,1].sum()),
                              nonpositive_K3_evaluations=int((v[:,:,5]<=0).sum()),
                              nonpositive_K2_evaluations=int((v[:,:,4]<=0).sum()),
                              nonfinite_df_evaluations=int((~np.isfinite(v[:,:,2])).sum()),
                              file=path.name,sha256=hashlib.sha256(path.read_bytes()).hexdigest()))
    completed=dict(completed_datasets=sum(r['completed_datasets'] for r in execution),
                   completed_evaluations=sum(r['completed_evaluations'] for r in execution),
                   invalid_calibration_evaluations=sum(r['invalid_calibration_evaluations'] for r in execution),
                   all_p_T_K2_K3_finite=all(r['all_p_T_K2_K3_finite'] for r in execution),cells=execution,
                   note='Invalid calibration is a recorded statistical event, not a missing replicate. Each is retained as a nonrejection; df is NaN in those cases.')
    (OUT/'execution_summary.json').write_text(json.dumps(completed,indent=2)+'\n')

if __name__=='__main__':main()


==> anc/reproducibility/nr3_diagnostic_v13_results/execution_summary.json <==
{
  "completed_datasets": 40000,
  "completed_evaluations": 80000,
  "invalid_calibration_evaluations": 738,
  "all_p_T_K2_K3_finite": true,
  "cells": [
    {
      "cell": 0,
      "p": 50,
      "cov": "I",
      "n1": 50,
      "n2": 80,
      "rho": 0.0,
      "completed_datasets": 10000,
      "completed_evaluations": 20000,
      "all_p_T_K2_K3_finite": true,
      "invalid_calibration_evaluations": 0,
      "nonpositive_K3_evaluations": 0,
      "nonpositive_K2_evaluations": 0,
      "nonfinite_df_evaluations": 0,
      "file": "cell_00.npz",
      "sha256": "41558d09213e112ab6256d07788216b4a1f6791005d601f20d347b6c0226cdb9"
    },
    {
      "cell": 1,
      "p": 200,
      "cov": "I",
      "n1": 50,
      "n2": 80,
      "rho": 0.0,
      "completed_datasets": 10000,
      "completed_evaluations": 20000,
      "all_p_T_K2_K3_finite": true,
      "invalid_calibration_evaluations": 738,
      "nonpositive_K3_evaluations": 738,
      "nonpositive_K2_evaluations": 0,
      "nonfinite_df_evaluations": 738,
      "file": "cell_01.npz",
      "sha256": "dad138cdd75d85578641c69f50c5cbc790f0b06ab869468b1d2a8dec459b5aea"
    },
    {
      "cell": 2,
      "p": 50,
      "cov": "S",
      "n1": 50,
      "n2": 80,
      "rho": 0.3,
      "completed_datasets": 10000,
      "completed_evaluations": 20000,
      "all_p_T_K2_K3_finite": true,
      "invalid_calibration_evaluations": 0,
      "nonpositive_K3_evaluations": 0,
      "nonpositive_K2_evaluations": 0,
      "nonfinite_df_evaluations": 0,
      "file": "cell_02.npz",
      "sha256": "212b094c9770d3a7873763ed0c2c32fef40553800326a2902bb13f0845d887a5"
    },
    {
      "cell": 3,
      "p": 200,
      "cov": "S",
      "n1": 50,
      "n2": 80,
      "rho": 0.3,
      "completed_datasets": 10000,
      "completed_evaluations": 20000,
      "all_p_T_K2_K3_finite": true,
      "invalid_calibration_evaluations": 0,
      "nonpositive_K3_evaluations": 0,
      "nonpositive_K2_evaluations": 0,
      "nonfinite_df_evaluations": 0,
      "file": "cell_03.npz",
      "sha256": "db5763460d941121e9c3c478a962069e21902b905df85e18e966c6483f560af7"
    }
  ],
  "note": "Invalid calibration is a recorded statistical event, not a missing replicate. Each is retained as a nonrejection; df is NaN in those cases."
}


==> anc/reproducibility/nr3_diagnostic_v13_results/protocol.json <==
{
  "seed": 2026102148,
  "N": 10000,
  "alpha": 0.05,
  "designs": [
    {
      "p": 50,
      "cov": "I",
      "n1": 50,
      "n2": 80,
      "rho": 0.0
    },
    {
      "p": 200,
      "cov": "I",
      "n1": 50,
      "n2": 80,
      "rho": 0.0
    },
    {
      "p": 50,
      "cov": "S",
      "n1": 50,
      "n2": 80,
      "rho": 0.3
    },
    {
      "p": 200,
      "cov": "S",
      "n1": 50,
      "n2": 80,
      "rho": 0.3
    }
  ],
  "columns": [
    "pvalue",
    "failure",
    "df",
    "T",
    "K2",
    "K3"
  ],
  "modes": [
    "estimated",
    "known"
  ],
  "generator": "Independent standard normals; sqrt(1-rho)*E + sqrt(rho)*common column. This has covariance (1-rho)I+rho11T.",
  "cpu_affinity": [
    0
  ],
  "treatment": "Negative/nonfinite cumulant calibrations count as nonrejections, exactly as compare_methods.py."
}


==> anc/reproducibility/nr3_diagnostic_v13_results/summary.csv <==
p,cov,n1,n2,rho,mode,N,tr_Omega2,tr_Omega3,population_K2,population_K3,exact_expected_known_mean_K2_ratio,size,failure,K3_nonpositive,K2_nonpositive,mean_K2_ratio,mean_K2_ratio_MCSE,median_K2_ratio,mean_K3_ratio,median_K3_ratio,mean_T,mean_T_MCSE,variance_T,variance_T_over_population_K2,variance_T_over_mean_K2,paired_size_difference,paired_size_difference_MCSE
50,I,50,80,0.0,estimated,10000,5100.0,10200.0,10.87718935675536,2.800877576513178,2.8884527782596727,0.0111,0.0,0.0,0.0,2.695268162499691,0.004439752518346231,2.645442442519231,14.762441203414506,12.55590209099341,1.3910136162160933,0.03230104556720603,10.433575447347204,0.9592161269921584,0.35588893911860175,0.008,0.0008908868435086432
50,I,50,80,0.0,known,10000,5100.0,10200.0,10.87718935675536,2.800877576513178,2.8884527782596727,0.0031,0.0,0.0,0.0,2.884811648576018,0.0047727098728803825,2.8324410510489866,16.365363575498794,13.875434357785402,-0.03697825406648976,0.03293668775798778,10.848254004671825,0.9973398135185019,0.34572094646484197,0.008,0.0008908868435086432
200,I,50,80,0.0,estimated,10000,80400.0,160800.0,171.47569103590806,44.155011206207746,8.386170936420811,0.0024,0.0339,0.0339,0.0,7.834366060514345,0.01248158836635601,7.737610999879443,153.9289022443834,125.99003790028631,22.423715545159457,0.13045660158866412,170.1892489806344,0.9924978167604861,0.12668514709348752,0.0024,0.0004893341851888946
200,I,50,80,0.0,known,10000,80400.0,160800.0,171.47569103590806,44.155011206207746,8.386170936420811,0.0,0.0399,0.0399,0.0,8.381368319219803,0.013563905754798856,8.26428081534519,170.9563185689294,140.5930869134035,0.037508401134397004,0.13245305214333616,175.43811022085328,1.023107760412031,0.12206929959943216,0.0024,0.0004893341851888946
50,S,50,80,0.3,estimated,10000,267878.6700000001,120330057.94499993,571.326866318781,33042.133439086436,,0.0489,0.0,0.0,0.0,1.2447062182758386,0.009396691146121336,0.9952768782956412,1.5419893420283182,0.8714934652597373,1.6623768165849593,0.237518328678464,564.1495645821085,0.9874374860350646,0.7933096754371957,0.006,0.0010375488666877703
50,S,50,80,0.3,known,10000,267878.6700000001,120330057.94499993,571.326866318781,33042.133439086436,,0.0429,0.0,0.0,0.0,1.332329402294649,0.009995343652276905,1.0660859083926453,1.7050457149992613,0.9705128414396733,0.05868274006434822,0.24132464182662794,582.3758275275027,1.0193391241688199,0.7650804091039565,0.006,0.0010375488666877703
200,S,50,80,0.3,estimated,10000,55758076.679999955,400271509646.6996,118919.83494447939,109912891.75358029,,0.0439,0.0,0.0,0.0,1.2667795381508324,0.00990105632218274,0.9998686065401277,1.531923257129174,0.8681820135596299,22.708523838431102,3.3408454261981366,111612.48161749008,0.9385522748967746,0.7408963017091481,0.004,0.0009891905022719227
200,S,50,80,0.3,known,10000,55758076.679999955,400271509646.6996,118919.83494447939,109912891.75358029,,0.0399,0.0,0.0,0.0,1.358897473772637,0.010699820596589204,1.0738017600158893,1.7053392874064106,0.9685696654724254,-2.1111484382857046,3.3868214769484193,114705.59716719072,0.9645623643923136,0.7098124641548188,0.004,0.0009891905022719227


==> anc/reproducibility/nr3_diagnostic_v13_results/summary.json <==
[
  {
    "p": 50,
    "cov": "I",
    "n1": 50,
    "n2": 80,
    "rho": 0.0,
    "mode": "estimated",
    "N": 10000,
    "tr_Omega2": 5100.0,
    "tr_Omega3": 10200.0,
    "population_K2": 10.87718935675536,
    "population_K3": 2.800877576513178,
    "exact_expected_known_mean_K2_ratio": 2.8884527782596727,
    "size": 0.0111,
    "failure": 0.0,
    "K3_nonpositive": 0.0,
    "K2_nonpositive": 0.0,
    "mean_K2_ratio": 2.695268162499691,
    "mean_K2_ratio_MCSE": 0.004439752518346231,
    "median_K2_ratio": 2.645442442519231,
    "mean_K3_ratio": 14.762441203414506,
    "median_K3_ratio": 12.55590209099341,
    "mean_T": 1.3910136162160933,
    "mean_T_MCSE": 0.03230104556720603,
    "variance_T": 10.433575447347204,
    "variance_T_over_population_K2": 0.9592161269921584,
    "variance_T_over_mean_K2": 0.35588893911860175,
    "paired_size_difference": 0.008,
    "paired_size_difference_MCSE": 0.0008908868435086432
  },
  {
    "p": 50,
    "cov": "I",
    "n1": 50,
    "n2": 80,
    "rho": 0.0,
    "mode": "known",
    "N": 10000,
    "tr_Omega2": 5100.0,
    "tr_Omega3": 10200.0,
    "population_K2": 10.87718935675536,
    "population_K3": 2.800877576513178,
    "exact_expected_known_mean_K2_ratio": 2.8884527782596727,
    "size": 0.0031,
    "failure": 0.0,
    "K3_nonpositive": 0.0,
    "K2_nonpositive": 0.0,
    "mean_K2_ratio": 2.884811648576018,
    "mean_K2_ratio_MCSE": 0.0047727098728803825,
    "median_K2_ratio": 2.8324410510489866,
    "mean_K3_ratio": 16.365363575498794,
    "median_K3_ratio": 13.875434357785402,
    "mean_T": -0.03697825406648976,
    "mean_T_MCSE": 0.03293668775798778,
    "variance_T": 10.848254004671825,
    "variance_T_over_population_K2": 0.9973398135185019,
    "variance_T_over_mean_K2": 0.34572094646484197,
    "paired_size_difference": 0.008,
    "paired_size_difference_MCSE": 0.0008908868435086432
  },
  {
    "p": 200,
    "cov": "I",
    "n1": 50,
    "n2": 80,
    "rho": 0.0,
    "mode": "estimated",
    "N": 10000,
    "tr_Omega2": 80400.0,
    "tr_Omega3": 160800.0,
    "population_K2": 171.47569103590806,
    "population_K3": 44.155011206207746,
    "exact_expected_known_mean_K2_ratio": 8.386170936420811,
    "size": 0.0024,
    "failure": 0.0339,
    "K3_nonpositive": 0.0339,
    "K2_nonpositive": 0.0,
    "mean_K2_ratio": 7.834366060514345,
    "mean_K2_ratio_MCSE": 0.01248158836635601,
    "median_K2_ratio": 7.737610999879443,
    "mean_K3_ratio": 153.9289022443834,
    "median_K3_ratio": 125.99003790028631,
    "mean_T": 22.423715545159457,
    "mean_T_MCSE": 0.13045660158866412,
    "variance_T": 170.1892489806344,
    "variance_T_over_population_K2": 0.9924978167604861,
    "variance_T_over_mean_K2": 0.12668514709348752,
    "paired_size_difference": 0.0024,
    "paired_size_difference_MCSE": 0.0004893341851888946
  },
  {
    "p": 200,
    "cov": "I",
    "n1": 50,
    "n2": 80,
    "rho": 0.0,
    "mode": "known",
    "N": 10000,
    "tr_Omega2": 80400.0,
    "tr_Omega3": 160800.0,
    "population_K2": 171.47569103590806,
    "population_K3": 44.155011206207746,
    "exact_expected_known_mean_K2_ratio": 8.386170936420811,
    "size": 0.0,
    "failure": 0.0399,
    "K3_nonpositive": 0.0399,
    "K2_nonpositive": 0.0,
    "mean_K2_ratio": 8.381368319219803,
    "mean_K2_ratio_MCSE": 0.013563905754798856,
    "median_K2_ratio": 8.26428081534519,
    "mean_K3_ratio": 170.9563185689294,
    "median_K3_ratio": 140.5930869134035,
    "mean_T": 0.037508401134397004,
    "mean_T_MCSE": 0.13245305214333616,
    "variance_T": 175.43811022085328,
    "variance_T_over_population_K2": 1.023107760412031,
    "variance_T_over_mean_K2": 0.12206929959943216,
    "paired_size_difference": 0.0024,
    "paired_size_difference_MCSE": 0.0004893341851888946
  },
  {
    "p": 50,
    "cov": "S",
    "n1": 50,
    "n2": 80,
    "rho": 0.3,
    "mode": "estimated",
    "N": 10000,
    "tr_Omega2": 267878.6700000001,
    "tr_Omega3": 120330057.94499993,
    "population_K2": 571.326866318781,
    "population_K3": 33042.133439086436,
    "exact_expected_known_mean_K2_ratio": null,
    "size": 0.0489,
    "failure": 0.0,
    "K3_nonpositive": 0.0,
    "K2_nonpositive": 0.0,
    "mean_K2_ratio": 1.2447062182758386,
    "mean_K2_ratio_MCSE": 0.009396691146121336,
    "median_K2_ratio": 0.9952768782956412,
    "mean_K3_ratio": 1.5419893420283182,
    "median_K3_ratio": 0.8714934652597373,
    "mean_T": 1.6623768165849593,
    "mean_T_MCSE": 0.237518328678464,
    "variance_T": 564.1495645821085,
    "variance_T_over_population_K2": 0.9874374860350646,
    "variance_T_over_mean_K2": 0.7933096754371957,
    "paired_size_difference": 0.006,
    "paired_size_difference_MCSE": 0.0010375488666877703
  },
  {
    "p": 50,
    "cov": "S",
    "n1": 50,
    "n2": 80,
    "rho": 0.3,
    "mode": "known",
    "N": 10000,
    "tr_Omega2": 267878.6700000001,
    "tr_Omega3": 120330057.94499993,
    "population_K2": 571.326866318781,
    "population_K3": 33042.133439086436,
    "exact_expected_known_mean_K2_ratio": null,
    "size": 0.0429,
    "failure": 0.0,
    "K3_nonpositive": 0.0,
    "K2_nonpositive": 0.0,
    "mean_K2_ratio": 1.332329402294649,
    "mean_K2_ratio_MCSE": 0.009995343652276905,
    "median_K2_ratio": 1.0660859083926453,
    "mean_K3_ratio": 1.7050457149992613,
    "median_K3_ratio": 0.9705128414396733,
    "mean_T": 0.05868274006434822,
    "mean_T_MCSE": 0.24132464182662794,
    "variance_T": 582.3758275275027,
    "variance_T_over_population_K2": 1.0193391241688199,
    "variance_T_over_mean_K2": 0.7650804091039565,
    "paired_size_difference": 0.006,
    "paired_size_difference_MCSE": 0.0010375488666877703
  },
  {
    "p": 200,
    "cov": "S",
    "n1": 50,
    "n2": 80,
    "rho": 0.3,
    "mode": "estimated",
    "N": 10000,
    "tr_Omega2": 55758076.679999955,
    "tr_Omega3": 400271509646.6996,
    "population_K2": 118919.83494447939,
    "population_K3": 109912891.75358029,
    "exact_expected_known_mean_K2_ratio": null,
    "size": 0.0439,
    "failure": 0.0,
    "K3_nonpositive": 0.0,
    "K2_nonpositive": 0.0,
    "mean_K2_ratio": 1.2667795381508324,
    "mean_K2_ratio_MCSE": 0.00990105632218274,
    "median_K2_ratio": 0.9998686065401277,
    "mean_K3_ratio": 1.531923257129174,
    "median_K3_ratio": 0.8681820135596299,
    "mean_T": 22.708523838431102,
    "mean_T_MCSE": 3.3408454261981366,
    "variance_T": 111612.48161749008,
    "variance_T_over_population_K2": 0.9385522748967746,
    "variance_T_over_mean_K2": 0.7408963017091481,
    "paired_size_difference": 0.004,
    "paired_size_difference_MCSE": 0.0009891905022719227
  },
  {
    "p": 200,
    "cov": "S",
    "n1": 50,
    "n2": 80,
    "rho": 0.3,
    "mode": "known",
    "N": 10000,
    "tr_Omega2": 55758076.679999955,
    "tr_Omega3": 400271509646.6996,
    "population_K2": 118919.83494447939,
    "population_K3": 109912891.75358029,
    "exact_expected_known_mean_K2_ratio": null,
    "size": 0.0399,
    "failure": 0.0,
    "K3_nonpositive": 0.0,
    "K2_nonpositive": 0.0,
    "mean_K2_ratio": 1.358897473772637,
    "mean_K2_ratio_MCSE": 0.010699820596589204,
    "median_K2_ratio": 1.0738017600158893,
    "mean_K3_ratio": 1.7053392874064106,
    "median_K3_ratio": 0.9685696654724254,
    "mean_T": -2.1111484382857046,
    "mean_T_MCSE": 3.3868214769484193,
    "variance_T": 114705.59716719072,
    "variance_T_over_population_K2": 0.9645623643923136,
    "variance_T_over_mean_K2": 0.7098124641548188,
    "paired_size_difference": 0.004,
    "paired_size_difference_MCSE": 0.0009891905022719227
  }
]


==> anc/reproducibility/nr3_independent_agreement.json <==
{
  "source_url": "https://raw.githubusercontent.com/nie23wp8738/HDNRA/487304673a767caff8f4d57f1e375e6f60b849d6/src/HDNRA.cpp",
  "source_commit": "487304673a767caff8f4d57f1e375e6f60b849d6",
  "source_sha256": "5bf86a4b20ca9aa728eff49bcfb9f2a205e7a3ffd1cbeed416289b707014ad6f",
  "source_scope": "Official HDNRA mean-BF function evaluated on explicit vec(xxT) features; not covariance-paper author simulation code.",
  "compile_command": [
    "g++",
    "-O2",
    "-std=c++14",
    "-DARMA_DONT_USE_WRAPPER",
    "-DARMA_DONT_USE_LAPACK",
    "-DARMA_DONT_USE_OPENMP",
    "-I/workspace/scratch/dc3041793bad/covariance_v13/audit_sources/rcpparmadillo_headers",
    "/workspace/scratch/dc3041793bad/covariance_v13/audit_sources/nr3_numerical/official_function_instrumented.cpp",
    "-l:libblas.so.3",
    "-o",
    "/workspace/scratch/dc3041793bad/covariance_v13/audit_sources/nr3_numerical/official_function_instrumented"
  ],
  "seed": 2026102147,
  "cpu_affinity": [
    0
  ],
  "cases": 18,
  "comparison_passed": true,
  "max_scaled_absolute_error": {
    "T": 3.808509063674137e-12,
    "beta0": 1.7665727349598479e-12,
    "beta1": 1.7609511556460652e-12,
    "df": 3.527548801322948e-12,
    "T_standardized": 1.375566327510569e-13,
    "tr1": 1.8348224468164615e-15,
    "tr2": 1.2021146251725328e-15,
    "tr11": 3.5227694260424047e-15,
    "tr22": 9.541503525934031e-15,
    "tr12": 3.109264533751628e-14,
    "tr111": 4.571777691414669e-15,
    "tr222": 3.4097797388537567e-15,
    "tr112": 4.5367595213565e-14,
    "tr122": 2.945539044436579e-14,
    "corrected11": 3.3286934135516975e-14,
    "corrected22": 3.300369412189304e-14,
    "corrected111": 1.988948242714796e-11,
    "corrected222": 1.2731120999445991e-12,
    "corrected112": 9.283580516934762e-13,
    "corrected122": 2.0102420402306776e-12,
    "K2": 2.5254818523783453e-14,
    "K3": 1.755232649704661e-12
  },
  "max_absolute_error": {
    "T": 1.9838353182421997e-11,
    "beta0": 1.151056494563818e-08,
    "beta1": 4.405364961712621e-12,
    "df": 1.8327227735426277e-08,
    "T_standardized": 1.375566327510569e-13,
    "tr1": 7.275957614183426e-11,
    "tr2": 4.3655745685100555e-11,
    "tr11": 3.5762786865234375e-07,
    "tr22": 1.2665987014770508e-07,
    "tr12": 2.2264430299401283e-09,
    "tr111": 0.001129150390625,
    "tr222": 0.000213623046875,
    "tr112": 7.18235969543457e-06,
    "tr122": 3.1441450119018555e-06,
    "corrected11": 1.1362135410308838e-07,
    "corrected22": 7.217749953269958e-08,
    "corrected111": 0.0003229379653930664,
    "corrected222": 0.0002372264862060547,
    "corrected112": 6.399117410182953e-06,
    "corrected122": 3.4570693969726562e-06,
    "K2": 5.638867150992155e-10,
    "K3": 3.778841346502304e-07
  },
  "results": [
    {
      "design": "small",
      "p": 4,
      "n1": 10,
      "n2": 14,
      "rho": 0.0,
      "rep": 0,
      "center_observations": false,
      "official": {
        "T": 0.2631417022659468,
        "beta0": -5.614917858326211,
        "beta1": 0.8122268336563525,
        "df": 6.912992314043449,
        "T_standardized": 0.08712931741816987,
        "tr1": 38.0215521503701,
        "tr2": 25.919707239961774,
        "tr11": 399.0696295183411,
        "tr22": 138.36956477673297,
        "tr12": 117.23266805868832,
        "tr111": 5327.135592823359,
        "tr222": 958.260696894924,
        "tr112": 1336.583775615041,
        "tr122": 668.7338043435959,
        "corrected11": 219.47606976904333,
        "corrected22": 81.39250301665902,
        "corrected111": 1332.6477971316008,
        "corrected222": 285.68304876125876,
        "corrected112": 774.3974295901627,
        "corrected122": 408.40966265853933,
        "K2": 9.121173906617614,
        "K3": 29.63384880560387
      },
      "python": {
        "T": 0.2631417022659477,
        "beta0": -5.614917858326204,
        "beta1": 0.8122268336563535,
        "df": 6.91299231404343,
        "T_standardized": 0.08712931741817016,
        "tr1": 38.021552150370105,
        "tr2": 25.91970723996178,
        "tr11": 399.0696295183412,
        "tr22": 138.36956477673294,
        "tr12": 117.23266805868833,
        "tr111": 5327.1355928233625,
        "tr222": 958.2606968949242,
        "tr112": 1336.583775615042,
        "tr122": 668.7338043435961,
        "corrected11": 219.4760697690433,
        "corrected22": 81.39250301665896,
        "corrected111": 1332.6477971316037,
        "corrected222": 285.68304876125904,
        "corrected112": 774.3974295901635,
        "corrected122": 408.4096626585393,
        "K2": 9.121173906617614,
        "K3": 29.633848805603908
      },
      "pvalue_python": 0.3953120010256004,
      "pvalue_official_R_tail_rule": 0.3953120010256008,
      "pvalue_from_official_with_declared_failure_policy": 0.3953120010256008,
      "failure": false,
      "max_scaled_absolute_error": 2.6980713946133574e-15
    },
    {
      "design": "small",
      "p": 4,
      "n1": 10,
      "n2": 14,
      "rho": 0.0,
      "rep": 0,
      "center_observations": true,
      "official": {
        "T": -0.48967494047530646,
        "beta0": -5.105275961596559,
        "beta1": 1.0204830069607371,
        "df": 5.00280350262901,
        "T_standardized": -0.15169818388644524,
        "tr1": 37.027187828571655,
        "tr2": 25.06097018325535,
        "tr11": 481.1482445738743,
        "tr22": 125.75185544737587,
        "tr12": 101.32423961324984,
        "tr111": 8540.143695938303,
        "tr222": 781.1771200242217,
        "tr112": 1296.773396639892,
        "tr122": 465.1133285445131,
        "corrected11": 302.65788709151013,
        "corrected22": 72.7076923653797,
        "corrected111": 3158.4824299419633,
        "corrected222": 203.79940471973327,
        "corrected112": 809.9190938875935,
        "corrected122": 253.29702112649966,
        "K2": 10.41969472930885,
        "K3": 42.53248563591215
      },
      "python": {
        "T": -0.4896749404753056,
        "beta0": -5.105275961596553,
        "beta1": 1.0204830069607378,
        "df": 5.002803502629,
        "T_standardized": -0.151698183886445,
        "tr1": 37.02718782857165,
        "tr2": 25.060970183255353,
        "tr11": 481.14824457387414,
        "tr22": 125.7518554473758,
        "tr12": 101.32423961324986,
        "tr111": 8540.1436959383,
        "tr222": 781.177120024222,
        "tr112": 1296.7733966398926,
        "tr122": 465.11332854451297,
        "corrected11": 302.65788709151,
        "corrected22": 72.70769236537961,
        "corrected111": 3158.482429941964,
        "corrected222": 203.79940471973376,
        "corrected112": 809.9190938875939,
        "corrected122": 253.29702112649946,
        "K2": 10.419694729308846,
        "K3": 42.53248563591217
      },
      "pvalue_python": 0.47719726494281844,
      "pvalue_official_R_tail_rule": 0.4771972649428191,
      "pvalue_from_official_with_declared_failure_policy": 0.4771972649428191,
      "failure": false,
      "max_scaled_absolute_error": 2.3708070245903143e-15
    },
    {
      "design": "small",
      "p": 4,
      "n1": 10,
      "n2": 14,
      "rho": 0.0,
      "rep": 1,
      "center_observations": false,
      "official": {
        "T": -0.4983475724901205,
        "beta0": -3.2711019474364718,
        "beta1": 0.3777028874379516,
        "df": 8.66051612584996,
        "T_standardized": -0.31702620139832544,
        "tr1": 21.362516889104317,
        "tr2": 8.893592099585263,
        "tr11": 134.8641222041873,
        "tr22": 21.196876084935376,
        "tr12": 20.77869268345775,
        "tr111": 1076.117812488499,
        "tr222": 62.60409023638287,
        "tr112": 108.13021328911267,
        "tr122": 51.62542630324917,
        "corrected11": 77.46340622731553,
        "corrected22": 14.189023959525601,
        "corrected111": 292.07150667111347,
        "corrected222": 23.27062523325263,
        "corrected112": 54.131599045037,
        "corrected122": 35.124073461600446,
        "K2": 2.471009301301324,
        "K3": 3.7332293919501813
      },
      "python": {
        "T": -0.49834757249012007,
        "beta0": -3.2711019474364735,
        "beta1": 0.37770288743795144,
        "df": 8.660516125849968,
        "T_standardized": -0.3170262013983251,
        "tr1": 21.362516889104313,
        "tr2": 8.89359209958526,
        "tr11": 134.86412220418728,
        "tr22": 21.196876084935372,
        "tr12": 20.778692683457756,
        "tr111": 1076.1178124884987,
        "tr222": 62.60409023638289,
        "tr112": 108.13021328911266,
        "tr122": 51.62542630324917,
        "corrected11": 77.46340622731553,
        "corrected22": 14.1890239595256,
        "corrected111": 292.07150667111335,
        "corrected222": 23.270625233252645,
        "corrected112": 54.13159904503699,
        "corrected122": 35.124073461600446,
        "K2": 2.4710093013013243,
        "K3": 3.7332293919501804
      },
      "pvalue_python": 0.5681557605476668,
      "pvalue_official_R_tail_rule": 0.5681557605476673,
      "pvalue_from_official_with_declared_failure_policy": 0.5681557605476673,
      "failure": false,
      "max_scaled_absolute_error": 1.025549062889087e-15
    },
    {
      "design": "small",
      "p": 4,
      "n1": 10,
      "n2": 14,
      "rho": 0.0,
      "rep": 1,
      "center_observations": true,
      "official": {
        "T": -0.2514009926218006,
        "beta0": -3.069871332663786,
        "beta1": 0.3711603822929199,
        "df": 8.271010267041493,
        "T_standardized": -0.16653713802140052,
        "tr1": 20.17227511380267,
        "tr2": 8.349645457736361,
        "tr11": 128.8592063514646,
        "tr22": 17.723159700014023,
        "tr12": 15.412778414295872,
        "tr111": 1033.313993772812,
        "tr222": 47.14255707723371,
        "tr112": 79.23067877119007,
        "tr122": 30.5210873189618,
        "corrected11": 76.99215414847897,
        "corrected22": 11.604991437742793,
        "corrected111": 302.7599012406048,
        "corrected222": 16.869913829524634,
        "corrected112": 41.130542301080624,
        "corrected122": 19.36154276827917,
        "K2": 2.278829234843133,
        "K3": 3.383244519938638
      },
      "python": {
        "T": -0.25140099262180104,
        "beta0": -3.0698713326637925,
        "beta1": 0.37116038229291937,
        "df": 8.271010267041522,
        "T_standardized": -0.16653713802140077,
        "tr1": 20.17227511380267,
        "tr2": 8.34964545773636,
        "tr11": 128.85920635146468,
        "tr22": 17.723159700013987,
        "tr12": 15.412778414295873,
        "tr111": 1033.3139937728122,
        "tr222": 47.142557077233725,
        "tr112": 79.23067877119001,
        "tr122": 30.521087318961786,
        "corrected11": 76.99215414847905,
        "corrected22": 11.604991437742763,
        "corrected111": 302.7599012406045,
        "corrected222": 16.86991382952471,
        "corrected112": 41.13054230108058,
        "corrected122": 19.36154276827916,
        "K2": 2.2788292348431343,
        "K3": 3.3832445199386347
      },
      "pvalue_python": 0.5021728199849436,
      "pvalue_official_R_tail_rule": 0.5021728199849433,
      "pvalue_from_official_with_declared_failure_policy": 0.5021728199849433,
      "failure": false,
      "max_scaled_absolute_error": 4.422487750010802e-15
    },
    {
      "design": "small",
      "p": 4,
      "n1": 10,
      "n2": 14,
      "rho": 0.0,
      "rep": 2,
      "center_observations": false,
      "official": {
        "T": 1.597581154935579,
        "beta0": -2.6838496080360694,
        "beta1": 0.9542999809970475,
        "df": 2.812375208508333,
        "T_standardized": 0.7058726997356484,
        "tr1": 22.885132212425553,
        "tr2": 13.297628645319858,
        "tr11": 190.90556794561388,
        "tr22": 65.342729443105,
        "tr12": 65.58895931479692,
        "tr111": 2010.3845143400954,
        "tr222": 435.03030751957556,
        "tr112": 747.742462022673,
        "tr122": 435.7433284110785,
        "corrected11": 122.1566763201471,
        "corrected22": 48.57872898461077,
        "corrected111": 696.4310383329042,
        "corrected222": 222.6002575235443,
        "corrected112": 534.7503565168836,
        "corrected122": 346.12396326031757,
        "K2": 5.12239525989551,
        "K3": 19.553206796710604
      },
      "python": {
        "T": 1.5975811549355772,
        "beta0": -2.683849608036067,
        "beta1": 0.9542999809970484,
        "df": 2.8123752085083282,
        "T_standardized": 0.7058726997356476,
        "tr1": 22.88513221242555,
        "tr2": 13.297628645319854,
        "tr11": 190.90556794561385,
        "tr22": 65.342729443105,
        "tr12": 65.58895931479694,
        "tr111": 2010.3845143400954,
        "tr222": 435.0303075195754,
        "tr112": 747.7424620226737,
        "tr122": 435.74332841107883,
        "corrected11": 122.15667632014708,
        "corrected22": 48.57872898461078,
        "corrected111": 696.4310383329042,
        "corrected222": 222.60025752354414,
        "corrected112": 534.7503565168844,
        "corrected122": 346.12396326031785,
        "K2": 5.12239525989551,
        "K3": 19.553206796710622
      },
      "pvalue_python": 0.19111704659413478,
      "pvalue_official_R_tail_rule": 0.1911170465941345,
      "pvalue_from_official_with_declared_failure_policy": 0.1911170465941345,
      "failure": false,
      "max_scaled_absolute_error": 1.7369593123890655e-15
    },
    {
      "design": "small",
      "p": 4,
      "n1": 10,
      "n2": 14,
      "rho": 0.0,
      "rep": 2,
      "center_observations": true,
      "official": {
        "T": 1.973416111144537,
        "beta0": -2.678891286919537,
        "beta1": 0.6712274891532911,
        "df": 3.9910333384867487,
        "T_standardized": 1.0406178226318759,
        "tr1": 19.32998971388306,
        "tr2": 13.202885106091479,
        "tr11": 131.2558636883529,
        "tr22": 71.54228320425239,
        "tr12": 40.63235956187939,
        "tr111": 1049.0783797682166,
        "tr222": 521.7182050699323,
        "tr112": 319.6407216619238,
        "tr122": 276.48968280554345,
        "corrected11": 82.601004973945,
        "corrected22": 54.5807532494343,
        "corrected111": 312.7206975070566,
        "corrected222": 280.83980304712856,
        "corrected112": 213.8873934452101,
        "corrected122": 220.84844178129586,
        "K2": 3.5962909444672593,
        "K3": 9.655717363677905
      },
      "python": {
        "T": 1.9734161111445392,
        "beta0": -2.6788912869195385,
        "beta1": 0.6712274891532911,
        "df": 3.99103333848675,
        "T_standardized": 1.0406178226318767,
        "tr1": 19.329989713883055,
        "tr2": 13.202885106091477,
        "tr11": 131.25586368835295,
        "tr22": 71.5422832042524,
        "tr12": 40.632359561879376,
        "tr111": 1049.078379768217,
        "tr222": 521.7182050699327,
        "tr112": 319.6407216619238,
        "tr122": 276.48968280554334,
        "corrected11": 82.60100497394507,
        "corrected22": 54.58075324943432,
        "corrected111": 312.72069750705685,
        "corrected222": 280.83980304712884,
        "corrected112": 213.8873934452101,
        "corrected122": 220.8484417812958,
        "K2": 3.5962909444672606,
        "K3": 9.655717363677908
      },
      "pvalue_python": 0.1388923245167172,
      "pvalue_official_R_tail_rule": 0.13889232451671762,
      "pvalue_from_official_with_declared_failure_policy": 0.13889232451671762,
      "failure": false,
      "max_scaled_absolute_error": 1.125178839227427e-15
    },
    {
      "design": "rho025",
      "p": 50,
      "n1": 50,
      "n2": 80,
      "rho": 0.25,
      "rep": 0,
      "center_observations": false,
      "official": {
        "T": -15.677642349672055,
        "beta0": -23.205512765452305,
        "beta1": 10.048485983202381,
        "df": 2.3093541459125237,
        "T_standardized": -0.7259719732815665,
        "tr1": 2870.1273000592855,
        "tr2": 2595.459982876556,
        "tr11": 555786.6434836114,
        "tr22": 184743.06736145815,
        "tr12": 124874.92735170087,
        "tr111": 243252243.43406194,
        "tr222": 28988029.46071012,
        "tr112": 63925710.2655363,
        "tr122": 28926271.05837457,
        "corrected11": 380228.6870079315,
        "corrected22": 98259.71733277748,
        "corrected111": 156252256.3807319,
        "corrected222": 15802926.2046174,
        "corrected112": 55524383.32572951,
        "corrected122": 24521104.05312521,
        "K2": 466.36053951334287,
        "K3": 18744.869377674106
      },
      "python": {
        "T": -15.677642349671999,
        "beta0": -23.20551276545235,
        "beta1": 10.048485983202383,
        "df": 2.309354145912528,
        "T_standardized": -0.725971973281563,
        "tr1": 2870.1273000592864,
        "tr2": 2595.4599828765554,
        "tr11": 555786.6434836109,
        "tr22": 184743.0673614575,
        "tr12": 124874.92735170259,
        "tr111": 243252243.434062,
        "tr222": 28988029.46071013,
        "tr112": 63925710.26553653,
        "tr122": 28926271.058374748,
        "corrected11": 380228.68700793094,
        "corrected22": 98259.71733277688,
        "corrected111": 156252256.38073203,
        "corrected222": 15802926.20461747,
        "corrected112": 55524383.325729646,
        "corrected122": 24521104.053125337,
        "K2": 466.36053951334384,
        "K3": 18744.869377674146
      },
      "pvalue_python": 0.7538710852696208,
      "pvalue_official_R_tail_rule": 0.7538710852696231,
      "pvalue_from_official_with_declared_failure_policy": 0.7538710852696231,
      "failure": false,
      "max_scaled_absolute_error": 1.3750766734070898e-14
    },
    {
      "design": "rho025",
      "p": 50,
      "n1": 50,
      "n2": 80,
      "rho": 0.25,
      "rep": 0,
      "center_observations": true,
      "official": {
        "T": -12.380504845545971,
        "beta0": -22.672789340727704,
        "beta1": 10.523315687195597,
        "df": 2.154529049082426,
        "T_standardized": -0.566753982758204,
        "tr1": 2767.8668141992407,
        "tr2": 2497.2019239041924,
        "tr11": 562810.9749856923,
        "tr22": 167762.9391185136,
        "tr12": 123983.44950000761,
        "tr111": 261144789.4280719,
        "tr222": 23936599.8871222,
        "tr112": 66805527.42685766,
        "tr122": 27647632.3875044,
        "corrected11": 398658.4569381209,
        "corrected22": 87743.45118507916,
        "corrected111": 173411484.89510918,
        "corrected222": 12557510.707506573,
        "corrected112": 58653904.10874809,
        "corrected122": 23439308.12743635,
        "K2": 477.18583948352193,
        "K3": 20086.308921378186
      },
      "python": {
        "T": -12.380504845546056,
        "beta0": -22.67278934072764,
        "beta1": 10.523315687195604,
        "df": 2.154529049082418,
        "T_standardized": -0.5667539827582085,
        "tr1": 2767.8668141992416,
        "tr2": 2497.2019239041924,
        "tr11": 562810.9749856921,
        "tr22": 167762.939118512,
        "tr12": 123983.44950000735,
        "tr111": 261144789.42807198,
        "tr222": 23936599.887122188,
        "tr112": 66805527.42685726,
        "tr122": 27647632.387504492,
        "corrected11": 398658.45693812054,
        "corrected22": 87743.45118507759,
        "corrected111": 173411484.89510927,
        "corrected222": 12557510.707506707,
        "corrected112": 58653904.10874772,
        "corrected122": 23439308.12743645,
        "K2": 477.1858394835209,
        "K3": 20086.308921378157
      },
      "pvalue_python": 0.6497376834369373,
      "pvalue_official_R_tail_rule": 0.6497376834369346,
      "pvalue_from_official_with_declared_failure_policy": 0.6497376834369346,
      "failure": false,
      "max_scaled_absolute_error": 1.7911386245209293e-14
    },
    {
      "design": "rho025",
      "p": 50,
      "n1": 50,
      "n2": 80,
      "rho": 0.25,
      "rep": 1,
      "center_observations": false,
      "official": {
        "T": -6.4261195548149885,
        "beta0": -19.48868958489482,
        "beta1": 8.357118499434092,
        "df": 2.3319867471323414,
        "T_standardized": -0.3560526349077528,
        "tr1": 2555.244351024305,
        "tr2": 2791.827971785628,
        "tr11": 301944.5268534425,
        "tr22": 302949.4797828018,
        "tr12": 126813.0594787279,
        "tr111": 73558656.45653835,
        "tr222": 89596113.11444029,
        "tr112": 43249767.66302492,
        "tr122": 47314360.34724883,
        "corrected11": 165455.22793973688,
        "corrected22": 201797.6785098035,
        "corrected111": 38021453.05334279,
        "corrected222": 62171376.17312929,
        "corrected112": 35933338.56999,
        "corrected122": 42310817.25903549,
        "K2": 325.73857651930604,
        "K3": 10888.94353523528
      },
      "python": {
        "T": -6.4261195548149885,
        "beta0": -19.488689584894654,
        "beta1": 8.35711849943414,
        "df": 2.3319867471323077,
        "T_standardized": -0.35605263490775324,
        "tr1": 2555.244351024305,
        "tr2": 2791.8279717856276,
        "tr11": 301944.52685344324,
        "tr22": 302949.47978280083,
        "tr12": 126813.05947872678,
        "tr111": 73558656.45653836,
        "tr222": 89596113.11444046,
        "tr112": 43249767.663025096,
        "tr122": 47314360.347248904,
        "corrected11": 165455.2279397376,
        "corrected22": 201797.67850980253,
        "corrected111": 38021453.05334269,
        "corrected222": 62171376.17312956,
        "corrected112": 35933338.56999023,
        "corrected122": 42310817.2590356,
        "K2": 325.7385765193051,
        "K3": 10888.943535235312
      },
      "pvalue_python": 0.5336490655936059,
      "pvalue_official_R_tail_rule": 0.5336490655936064,
      "pvalue_from_official_with_declared_failure_policy": 0.5336490655936064,
      "failure": false,
      "max_scaled_absolute_error": 1.447297245154086e-14
    },
    {
      "design": "rho025",
      "p": 50,
      "n1": 50,
      "n2": 80,
      "rho": 0.25,
      "rep": 1,
      "center_observations": true,
      "official": {
        "T": -5.5909537716781585,
        "beta0": -18.83361167510419,
        "beta1": 7.129445324311089,
        "df": 2.6416657703906394,
        "T_standardized": -0.3411742349376598,
        "tr1": 2430.243730726931,
        "tr2": 2704.135628145852,
        "tr11": 249481.79298867713,
        "tr22": 285901.029254288,
        "tr12": 104864.80079681358,
        "tr111": 48073328.13179996,
        "tr222": 83032361.13963208,
        "tr112": 29490764.332891338,
        "tr122": 37464998.31950085,
        "corrected11": 126473.70915836345,
        "corrected22": 190983.33546039858,
        "corrected111": 21657220.716799907,
        "corrected222": 57887556.00368149,
        "corrected112": 23823456.271431066,
        "corrected122": 33462667.242502596,
        "K2": 268.5464093939246,
        "K3": 7658.347771256188
      },
      "python": {
        "T": -5.59095377167813,
        "beta0": -18.8336116751042,
        "beta1": 7.129445324311084,
        "df": 2.6416657703906417,
        "T_standardized": -0.34117423493765814,
        "tr1": 2430.243730726932,
        "tr2": 2704.1356281458498,
        "tr11": 249481.79298867707,
        "tr22": 285901.02925428684,
        "tr12": 104864.80079681397,
        "tr111": 48073328.13179993,
        "tr222": 83032361.1396318,
        "tr112": 29490764.33289147,
        "tr122": 37464998.31950064,
        "corrected11": 126473.7091583633,
        "corrected22": 190983.3354603976,
        "corrected111": 21657220.71679988,
        "corrected222": 57887556.00368134,
        "corrected112": 23823456.271431178,
        "corrected122": 33462667.242502373,
        "K2": 268.54640939392453,
        "K3": 7658.347771256182
      },
      "pvalue_python": 0.5326774089323343,
      "pvalue_official_R_tail_rule": 0.5326774089323354,
      "pvalue_from_official_with_declared_failure_policy": 0.5326774089323354,
      "failure": false,
      "max_scaled_absolute_error": 6.679605552297824e-15
    },
    {
      "design": "rho025",
      "p": 50,
      "n1": 50,
      "n2": 80,
      "rho": 0.25,
      "rep": 2,
      "center_observations": false,
      "official": {
        "T": 9.626721011892386,
        "beta0": -18.44959415458245,
        "beta1": 4.3495948522716255,
        "df": 4.241681071731758,
        "T_standardized": 0.7598809840201403,
        "tr1": 2522.802484415957,
        "tr2": 2634.998990117415,
        "tr11": 212307.59440830405,
        "tr22": 204418.1246005296,
        "tr12": 58080.38417903275,
        "tr111": 29612100.77882634,
        "tr222": 36594040.9737473,
        "tr112": 11600832.266970668,
        "tr122": 13151804.937557245,
        "corrected11": 80836.78422424308,
        "corrected22": 115109.07899275741,
        "corrected111": 9637471.459190357,
        "corrected222": 21224000.78619009,
        "corrected112": 8445202.914773047,
        "corrected122": 11077891.116866339,
        "K2": 160.496519522545,
        "K3": 2792.3793404910966
      },
      "python": {
        "T": 9.626721011892414,
        "beta0": -18.449594154582705,
        "beta1": 4.349594852271578,
        "df": 4.241681071731863,
        "T_standardized": 0.7598809840201414,
        "tr1": 2522.8024844159586,
        "tr2": 2634.9989901174163,
        "tr11": 212307.59440830472,
        "tr22": 204418.1246005302,
        "tr12": 58080.38417903263,
        "tr111": 29612100.77882637,
        "tr222": 36594040.97374728,
        "tr112": 11600832.26697058,
        "tr122": 13151804.93755715,
        "corrected11": 80836.78422424359,
        "corrected22": 115109.07899275792,
        "corrected111": 9637471.459190287,
        "corrected222": 21224000.786190018,
        "corrected112": 8445202.914772965,
        "corrected122": 11077891.116866246,
        "K2": 160.49651952254547,
        "K3": 2792.379340491075
      },
      "pvalue_python": 0.18939587637361466,
      "pvalue_official_R_tail_rule": 0.18939587637361482,
      "pvalue_from_official_with_declared_failure_policy": 0.18939587637361482,
      "failure": false,
      "max_scaled_absolute_error": 2.4708376644127524e-14
    },
    {
      "design": "rho025",
      "p": 50,
      "n1": 50,
      "n2": 80,
      "rho": 0.25,
      "rep": 2,
      "center_observations": true,
      "official": {
        "T": 8.984468217846867,
        "beta0": -17.56749390135058,
        "beta1": 4.0324837906708275,
        "df": 4.356494610590394,
        "T_standardized": 0.7548074151995199,
        "tr1": 2405.3000482040434,
        "tr2": 2508.504181559982,
        "tr11": 187820.85985284095,
        "tr22": 186385.76788338774,
        "tr12": 52471.09457743818,
        "tr111": 23123183.30865001,
        "tr222": 32178057.173678756,
        "tr112": 9517105.718105247,
        "tr122": 11762922.210710773,
        "corrected11": 68410.92186848153,
        "corrected22": 105431.89494726394,
        "corrected111": 6670234.153249476,
        "corrected222": 18792399.957612805,
        "corrected112": 6808146.748229403,
        "corrected122": 9973742.428699244,
        "K2": 141.68126879980966,
        "K3": 2285.3096795076353
      },
      "python": {
        "T": 8.984468217846882,
        "beta0": -17.567493901350648,
        "beta1": 4.032483790670801,
        "df": 4.35649461059044,
        "T_standardized": 0.7548074151995221,
        "tr1": 2405.3000482040434,
        "tr2": 2508.5041815599816,
        "tr11": 187820.8598528407,
        "tr22": 186385.76788338742,
        "tr12": 52471.09457743813,
        "tr111": 23123183.308649994,
        "tr222": 32178057.17367872,
        "tr112": 9517105.718105206,
        "tr122": 11762922.210710527,
        "corrected11": 68410.92186848128,
        "corrected22": 105431.89494726365,
        "corrected111": 6670234.153249501,
        "corrected222": 18792399.957612798,
        "corrected112": 6808146.748229366,
        "corrected122": 9973742.428699004,
        "K2": 141.6812687998093,
        "K3": 2285.3096795076144
      },
      "pvalue_python": 0.19093267984778145,
      "pvalue_official_R_tail_rule": 0.19093267984778195,
      "pvalue_from_official_with_declared_failure_policy": 0.19093267984778195,
      "failure": false,
      "max_scaled_absolute_error": 2.4091380539303788e-14
    },
    {
      "design": "I_large",
      "p": 200,
      "n1": 20,
      "n2": 30,
      "rho": 0.0,
      "rep": 0,
      "center_observations": false,
      "official": {
        "T": 57.01102920400717,
        "beta0": -3395.2927396757364,
        "beta1": 3.2880649704493674,
        "df": 1032.6112075613016,
        "T_standardized": 0.3815356078103856,
        "tr1": 43138.74821990533,
        "tr2": 38698.20857426174,
        "tr11": 101518954.37962702,
        "tr22": 53363545.480196364,
        "tr12": 78461.1740745271,
        "tr111": 246982785874.6126,
        "tr222": 75924003646.96857,
        "tr112": 193988078.1967083,
        "tr122": 109010298.37729384,
        "corrected11": 3413391.9825873966,
        "corrected22": 1670221.9930763326,
        "corrected111": 227632523.96774718,
        "corrected222": 104165845.62725033,
        "corrected112": 15132477.231923636,
        "corrected122": 4175992.4367470085,
        "K2": 22327.8862434977,
        "K3": 293662.1624856924
      },
      "python": {
        "T": 57.01102920402701,
        "beta0": -3395.2927396716163,
        "beta1": 3.288064970453274,
        "df": 1032.6112075588217,
        "T_standardized": 0.38153560781052315,
        "tr1": 43138.748219905276,
        "tr2": 38698.20857426176,
        "tr11": 101518954.37962666,
        "tr22": 53363545.48019642,
        "tr12": 78461.1740745268,
        "tr111": 246982785874.61148,
        "tr222": 75924003646.96878,
        "tr112": 193988078.1967033,
        "tr122": 109010298.37729552,
        "corrected11": 3413391.982587283,
        "corrected22": 1670221.993076347,
        "corrected111": 227632523.9680701,
        "corrected222": 104165845.62733406,
        "corrected112": 15132477.23191968,
        "corrected122": 4175992.436748984,
        "K2": 22327.886243497138,
        "K3": 293662.1624860339
      },
      "pvalue_python": 0.34676434404160905,
      "pvalue_official_R_tail_rule": 0.3467643440416649,
      "pvalue_from_official_with_declared_failure_policy": 0.3467643440416649,
      "failure": false,
      "max_scaled_absolute_error": 2.401644161810153e-12
    },
    {
      "design": "I_large",
      "p": 200,
      "n1": 20,
      "n2": 30,
      "rho": 0.0,
      "rep": 0,
      "center_observations": true,
      "official": {
        "T": 199.63530978667222,
        "beta0": -2034.9477343435472,
        "beta1": 5.195188026937143,
        "df": 391.698572562207,
        "T_standardized": 1.3729195692067333,
        "tr1": 39654.832143609834,
        "tr2": 36315.79282951897,
        "tr11": 86255962.08126177,
        "tr22": 46888308.88235063,
        "tr12": 66867.66947210694,
        "tr111": 195003734946.22992,
        "tr222": 62455286576.11543,
        "tr112": 154007052.5528202,
        "tr122": 86884096.02951744,
        "corrected11": 3335433.272264381,
        "corrected22": 1367281.4675082683,
        "corrected111": 353442054.764204,
        "corrected222": 186724646.1258666,
        "corrected112": 13798010.596040212,
        "corrected122": 3049889.684461266,
        "K2": 21143.872209808924,
        "K3": 439385.5669899532
      },
      "python": {
        "T": 199.6353097866782,
        "beta0": -2034.9477343432493,
        "beta1": 5.195188026937965,
        "df": 391.6985725620877,
        "T_standardized": 1.3729195692067664,
        "tr1": 39654.83214360976,
        "tr2": 36315.79282951893,
        "tr11": 86255962.08126149,
        "tr22": 46888308.882350564,
        "tr12": 66867.66947210705,
        "tr111": 195003734946.2292,
        "tr222": 62455286576.11526,
        "tr112": 154007052.5528193,
        "tr122": 86884096.02951913,
        "corrected11": 3335433.2722644093,
        "corrected22": 1367281.4675083116,
        "corrected111": 353442054.7643116,
        "corrected222": 186724646.12575495,
        "corrected112": 13798010.596039347,
        "corrected122": 3049889.684462859,
        "K2": 21143.872209809175,
        "K3": 439385.56699002796
      },
      "pvalue_python": 0.08785824321371102,
      "pvalue_official_R_tail_rule": 0.0878582432137159,
      "pvalue_from_official_with_declared_failure_policy": 0.0878582432137159,
      "failure": false,
      "max_scaled_absolute_error": 5.978830431899875e-13
    },
    {
      "design": "I_large",
      "p": 200,
      "n1": 20,
      "n2": 30,
      "rho": 0.0,
      "rep": 1,
      "center_observations": false,
      "official": {
        "T": -3.307913433459362,
        "beta0": -1387.9203870157912,
        "beta1": 7.612882679342562,
        "df": 182.312068302575,
        "T_standardized": -0.02275528566139042,
        "tr1": 38386.91072360134,
        "tr2": 39626.93183039992,
        "tr11": 80513871.52083136,
        "tr22": 56735698.15032675,
        "tr12": 74787.13524977396,
        "tr111": 175243714030.82022,
        "tr222": 84880477648.22012,
        "tr112": 158314754.4326315,
        "tr122": 106742601.760462,
        "corrected11": 2825302.211341458,
        "corrected22": 2507147.5598860597,
        "corrected111": 548911112.2379535,
        "corrected222": 258332214.6138219,
        "corrected112": 6892941.143247394,
        "corrected122": 4408492.489483299,
        "K2": 21132.150149237885,
        "K3": 643506.3193935977
      },
      "python": {
        "T": -3.307913433452086,
        "beta0": -1387.920387015495,
        "beta1": 7.612882679344181,
        "df": 182.31206830249732,
        "T_standardized": -0.02275528566134038,
        "tr1": 38386.91072360139,
        "tr2": 39626.93183039991,
        "tr11": 80513871.52083156,
        "tr22": 56735698.15032673,
        "tr12": 74787.13524977409,
        "tr111": 175243714030.82092,
        "tr222": 84880477648.21992,
        "tr112": 158314754.43263867,
        "tr122": 106742601.76046515,
        "corrected11": 2825302.211341458,
        "corrected22": 2507147.5598860523,
        "corrected111": 548911112.238115,
        "corrected222": 258332214.61368236,
        "corrected112": 6892941.143253793,
        "corrected122": 4408492.489486182,
        "K2": 21132.150149237867,
        "K3": 643506.319393734
      },
      "pvalue_python": 0.49515072732346765,
      "pvalue_official_R_tail_rule": 0.49515072732349075,
      "pvalue_from_official_with_declared_failure_policy": 0.49515072732349075,
      "failure": false,
      "max_scaled_absolute_error": 2.199561070911807e-12
    },
    {
      "design": "I_large",
      "p": 200,
      "n1": 20,
      "n2": 30,
      "rho": 0.0,
      "rep": 1,
      "center_observations": true,
      "official": {
        "T": 141.1451452711417,
        "beta0": -1242.1949829604832,
        "beta1": 9.099891735529395,
        "df": 136.50656722766135,
        "T_standardized": 0.938724059738751,
        "tr1": 34559.733021599095,
        "tr2": 37192.90583411712,
        "tr11": 66179181.86503096,
        "tr22": 50149924.69684623,
        "tr12": 71606.74190863104,
        "tr111": 133254388561.22043,
        "tr222": 70883468949.01637,
        "tr112": 143759449.84237498,
        "tr122": 97769379.52761814,
        "corrected11": 3168139.8659159956,
        "corrected22": 2373308.2751936503,
        "corrected111": 714974848.725293,
        "corrected222": 258303598.34797814,
        "corrected112": 12903898.459866146,
        "corrected122": 5748187.470913864,
        "K2": 22607.67971871636,
        "K3": 822909.7513273702
      },
      "python": {
        "T": 141.14514527113948,
        "beta0": -1242.194982959851,
        "beta1": 9.0998917355338,
        "df": 136.50656722752575,
        "T_standardized": 0.938724059738748,
        "tr1": 34559.73302159911,
        "tr2": 37192.9058341171,
        "tr11": 66179181.86503093,
        "tr22": 50149924.696846105,
        "tr12": 71606.74190863327,
        "tr111": 133254388561.22043,
        "tr222": 70883468949.01624,
        "tr112": 143759449.8423739,
        "tr122": 97769379.52761737,
        "corrected11": 3168139.8659159173,
        "corrected22": 2373308.275193578,
        "corrected111": 714974848.725616,
        "corrected222": 258303598.34821537,
        "corrected112": 12903898.459861208,
        "corrected122": 5748187.470910407,
        "K2": 22607.679718715797,
        "K3": 822909.7513277481
      },
      "pvalue_python": 0.17224064380863152,
      "pvalue_official_R_tail_rule": 0.17224064380863222,
      "pvalue_from_official_with_declared_failure_policy": 0.17224064380863222,
      "failure": false,
      "max_scaled_absolute_error": 9.933586232983806e-13
    },
    {
      "design": "I_large",
      "p": 200,
      "n1": 20,
      "n2": 30,
      "rho": 0.0,
      "rep": 2,
      "center_observations": false,
      "official": {
        "T": -0.35053859314302827,
        "beta0": -6515.760555933069,
        "beta1": 1.254126574438752,
        "df": 5195.456893056436,
        "T_standardized": -0.0027420009322964615,
        "tr1": 38775.71414092679,
        "tr2": 39733.47112702725,
        "tr11": 81462592.80132829,
        "tr22": 56252623.23332209,
        "tr12": 90458.80761507057,
        "tr111": 175762630531.5857,
        "tr222": 82268650891.33246,
        "tr112": 189551309.70224646,
        "tr122": 126120303.05547781,
        "corrected11": 2223364.723917945,
        "corrected22": 1756616.3974158233,
        "corrected111": 8117513.907369996,
        "corrected222": 208270926.06353667,
        "corrected112": 4718334.2748695165,
        "corrected122": 2113069.900292597,
        "K2": 16343.176931750953,
        "K3": 81985.65000345302
      },
      "python": {
        "T": -0.35053859313921976,
        "beta0": -6515.760555944579,
        "beta1": 1.2541265744365435,
        "df": 5195.456893074763,
        "T_standardized": -0.0027420009322666624,
        "tr1": 38775.71414092674,
        "tr2": 39733.47112702727,
        "tr11": 81462592.80132814,
        "tr22": 56252623.23332207,
        "tr12": 90458.80761507107,
        "tr111": 175762630531.58527,
        "tr222": 82268650891.33235,
        "tr112": 189551309.7022478,
        "tr122": 126120303.05547819,
        "corrected11": 2223364.723917987,
        "corrected22": 1756616.3974157653,
        "corrected111": 8117513.907208543,
        "corrected222": 208270926.0635925,
        "corrected112": 4718334.274870044,
        "corrected122": 2113069.9002922466,
        "K2": 16343.176931751046,
        "K3": 81985.65000330911
      },
      "pvalue_python": 0.49848478021642545,
      "pvalue_official_R_tail_rule": 0.4984847802164334,
      "pvalue_from_official_with_declared_failure_policy": 0.4984847802164334,
      "failure": false,
      "max_scaled_absolute_error": 1.988948242714796e-11
    },
    {
      "design": "I_large",
      "p": 200,
      "n1": 20,
      "n2": 30,
      "rho": 0.0,
      "rep": 2,
      "center_observations": true,
      "official": {
        "T": 152.01461108500098,
        "beta0": -4091.5844833787437,
        "beta1": 1.744308491298019,
        "df": 2345.6771000031135,
        "T_standardized": 1.2723685504176059,
        "tr1": 35552.27187705871,
        "tr2": 37018.97757183581,
        "tr11": 68582057.04134871,
        "tr22": 48789784.503840916,
        "tr12": 77042.9988983862,
        "tr111": 136087474075.02733,
        "tr222": 66354273669.29248,
        "tr112": 146513583.20893568,
        "tr122": 99663516.34678017,
        "corrected11": 1965095.0136010365,
        "corrected22": 1486719.4173638432,
        "corrected111": 51370554.57574617,
        "corrected222": 142490780.17701307,
        "corrected112": 2247048.46639665,
        "corrected122": 1275897.289560568,
        "K2": 14273.971114441521,
        "K3": 99592.83607785197
      },
      "python": {
        "T": 152.01461108498847,
        "beta0": -4091.584483378604,
        "beta1": 1.7443084912981044,
        "df": 2345.677100002919,
        "T_standardized": 1.272368550417492,
        "tr1": 35552.271877058716,
        "tr2": 37018.977571835836,
        "tr11": 68582057.04134879,
        "tr22": 48789784.50384097,
        "tr12": 77042.9988983857,
        "tr111": 136087474075.02766,
        "tr222": 66354273669.29267,
        "tr112": 146513583.20893633,
        "tr122": 99663516.34678227,
        "corrected11": 1965095.0136010863,
        "corrected22": 1486719.4173638215,
        "corrected111": 51370554.57569235,
        "corrected222": 142490780.17719448,
        "corrected112": 2247048.4663981115,
        "corrected122": 1275897.289563133,
        "K2": 14273.971114441732,
        "K3": 99592.83607785832
      },
      "pvalue_python": 0.10264063687119107,
      "pvalue_official_R_tail_rule": 0.10264063687116905,
      "pvalue_from_official_with_declared_failure_policy": 0.10264063687116905,
      "failure": false,
      "max_scaled_absolute_error": 2.0102420402306776e-12
    }
  ],
  "base_datasets": 9,
  "quantities_compared_per_case": 22,
  "invalid_calibration_cases": 0
}


==> anc/reproducibility/nr3_independent_audit.py <==
"""Audit NR3 against the pinned official HDNRA C++ three-cumulant function.

This is an implementation check, not a Monte Carlo performance experiment.
HDNRA implements the mean Behrens--Fisher test. Applying it to explicit
vec(xx') feature rows independently checks the covariance-feature algorithm.
The covariance paper's own simulation code was not found. No method is changed.

Requires g++, Armadillo headers, and BLAS. Run from anc/reproducibility:
  OPENBLAS_NUM_THREADS=1 OMP_NUM_THREADS=1 python nr3_independent_audit.py \
    --source /path/to/HDNRA.cpp --include /path/to/armadillo/headers \
    --out /path/to/audit-output
The supplied source must match the pinned hash recorded in the output.
"""
import os
for _name in ('OPENBLAS_NUM_THREADS', 'OMP_NUM_THREADS', 'MKL_NUM_THREADS'):
    os.environ[_name] = '1'
if hasattr(os, 'sched_getaffinity'):
    os.sched_setaffinity(0, {min(os.sched_getaffinity(0))})
import argparse
import hashlib
import json
from pathlib import Path
import struct
import subprocess
import numpy as np
from scipy.stats import chi2
from compare_methods import nr3, center

COMMIT = '487304673a767caff8f4d57f1e375e6f60b849d6'
SOURCE_URL = f'https://raw.githubusercontent.com/nie23wp8738/HDNRA/{COMMIT}/src/HDNRA.cpp'
SOURCE_SHA256 = '5bf86a4b20ca9aa728eff49bcfb9f2a205e7a3ffd1cbeed416289b707014ad6f'
FIELDS = ['T', 'beta0', 'beta1', 'df', 'T_standardized',
          'tr1', 'tr2', 'tr11', 'tr22', 'tr12', 'tr111', 'tr222',
          'tr112', 'tr122', 'corrected11', 'corrected22',
          'corrected111', 'corrected222', 'corrected112', 'corrected122', 'K2', 'K3']

def official_function(source):
    """Copy the complete published function, leaving its calculation unchanged."""
    start = source.index('arma::vec zz2022_tsbf_3cnrt_cpp(')
    a = source.index('{', start)
    depth = 1
    b = a + 1
    while depth:
        depth += (source[b] == '{') - (source[b] == '}')
        b += 1
    return source[start:b]

def build(source_path, include_path, out):
    assert hashlib.sha256(source_path.read_bytes()).hexdigest() == SOURCE_SHA256, 'Official source hash mismatch'
    source = source_path.read_text()
    exact = official_function(source)
    (out / 'official_function_exact.cpp.txt').write_text(exact + '\n')
    # Only add diagnostic output slots; preserve every statistical expression.
    instrumented = exact.replace('arma::vec stats(5);', 'arma::vec stats(22);')
    assignments = '\n'.join(f'  stats({i}) = {v};' for i, v in enumerate(
        ['A1','A2','B1','B2','B12','C1','C2','D12','D21',
         'uB1','uB2','uC1','uC2','uD12','uD21','K2','K3'], 5))
    instrumented = instrumented.replace('  return stats;', assignments + '\n  return stats;')
    prefix = '#include <armadillo>\n#include <cstdint>\n#include <iostream>\n#include <iomanip>\n'
    suffix = r'''
int main() {
  std::cout << std::setprecision(17);
  std::uint32_t n1,n2,p;
  while (std::cin.read(reinterpret_cast<char*>(&n1),sizeof(n1))) {
    std::cin.read(reinterpret_cast<char*>(&n2),sizeof(n2));
    std::cin.read(reinterpret_cast<char*>(&p),sizeof(p));
    arma::mat a(n1,p),b(n2,p);
    for (std::uint32_t i=0;i<n1;i++) for (std::uint32_t j=0;j<p;j++)
      std::cin.read(reinterpret_cast<char*>(&a(i,j)),sizeof(double));
    for (std::uint32_t i=0;i<n2;i++) for (std::uint32_t j=0;j<p;j++)
      std::cin.read(reinterpret_cast<char*>(&b(i,j)),sizeof(double));
    arma::vec r=zz2022_tsbf_3cnrt_cpp(a,b);
    for (arma::uword j=0;j<r.n_elem;j++) std::cout << (j ? " " : "") << r(j);
    std::cout << '\n';
  }
}
'''
    cpp = out / 'official_function_instrumented.cpp'
    cpp.write_text(prefix + instrumented + suffix)
    binary = out / 'official_function_instrumented'
    command = ['g++','-O2','-std=c++14','-DARMA_DONT_USE_WRAPPER','-DARMA_DONT_USE_LAPACK',
               '-DARMA_DONT_USE_OPENMP','-I'+str(include_path),str(cpp),'-l:libblas.so.3','-o',str(binary)]
    subprocess.run(command, check=True, capture_output=True, text=True)
    return binary, command, hashlib.sha256(source_path.read_bytes()).hexdigest()

def python_components(x, y):
    """Expose the existing Gram formulas' intermediate traces for comparison."""
    n,m=len(x),len(y)
    G,H,C=center((x@x.T)**2),center((y@y.T)**2),center((x@y.T)**2)
    t1,t2=np.trace(G)/(n-1),np.trace(H)/(m-1)
    a1,a2=np.sum(G*G)/(n-1)**2,np.sum(H*H)/(m-1)**2
    b1,b2=np.sum((G@G)*G)/(n-1)**3,np.sum((H@H)*H)/(m-1)**3
    c=np.sum(C*C)/((n-1)*(m-1))
    d=np.sum((G@C)*C)/((n-1)**2*(m-1))
    e=np.sum((C@H)*C)/((n-1)*(m-1)**2)
    def correct(n,t,a,b):
        return ((n-1)**2/((n-2)*(n+1))*(a-t*t/(n-1)),
                (n-1)**4/((n*n+n-6)*(n*n-2*n-3))*(b-3*a*t/(n-1)+2*t**3/(n-1)**2))
    u1,v1=correct(n,t1,a1,b1);u2,v2=correct(m,t2,a2,b2)
    v12=(n-1)/((n-2)*(n+1))*((n-1)*d-c*t1)
    v21=(m-1)/((m-2)*(m+1))*((m-1)*e-c*t2)
    pv,fail,df,T,k2,k3=nr3(x,y,center_observations=False)
    return np.array([T,-2*k2*k2/k3,k3/(4*k2),8*k2**3/k3**2,T/np.sqrt(k2),
                     t1,t2,a1,a2,c,b1,b2,d,e,u1,u2,v1,v2,v12,v21,k2,k3])

def run(args):
    out=args.out.resolve();out.mkdir(parents=True,exist_ok=True)
    binary,command,source_hash=build(args.source.resolve(),args.include.resolve(),out)
    rng=np.random.default_rng(2026102147)
    designs=[('small',4,10,14,0.),('rho025',50,50,80,.25),('I_large',200,20,30,0.)]
    cases=[];stream=bytearray()
    for name,p,n,m,rho in designs:
        for seed in range(3):
            x=np.sqrt(1-rho)*rng.normal(size=(n,p))+np.sqrt(rho)*rng.normal(size=(n,1))
            y=np.sqrt(1-rho)*rng.normal(size=(m,p))+np.sqrt(rho)*rng.normal(size=(m,1))
            for centered in (False,True):
                a=x-x.mean(0) if centered else x
                b=y-y.mean(0) if centered else y
                W=(a[:,:,None]*a[:,None,:]).reshape(n,-1)
                V=(b[:,:,None]*b[:,None,:]).reshape(m,-1)
                stream.extend(struct.pack('III',n,m,p*p));stream.extend(W.astype('<f8').tobytes());stream.extend(V.astype('<f8').tobytes())
                cases.append((dict(design=name,p=p,n1=n,n2=m,rho=rho,rep=seed,center_observations=centered),a,b,python_components(a,b)))
    result=subprocess.run([str(binary)],input=bytes(stream),capture_output=True,check=True)
    official=np.loadtxt(result.stdout.decode().splitlines())
    rows=[];max_scaled=np.zeros(len(FIELDS));max_abs=np.zeros(len(FIELDS))
    for (design,a,b,ours),ref in zip(cases,official):
        abs_error=np.abs(ours-ref);scaled=abs_error/np.maximum(1.,np.abs(ref))
        np.testing.assert_allclose(ours,ref,rtol=2e-10,atol=1e-8)
        max_scaled=np.maximum(max_scaled,scaled);max_abs=np.maximum(max_abs,abs_error)
        actual=nr3(a,b,center_observations=False)
        official_R_tail_rule_p=chi2.sf((ref[0]-ref[1])/ref[2],ref[3])
        expected_p=official_R_tail_rule_p if ref[20]>0 and ref[21]>0 else 1.
        np.testing.assert_allclose(actual[0],expected_p,rtol=2e-10,atol=1e-12)
        rows.append(dict(**design,official=dict(zip(FIELDS,ref.tolist())),
                         python=dict(zip(FIELDS,ours.tolist())),pvalue_python=float(actual[0]),
                         pvalue_official_R_tail_rule=float(official_R_tail_rule_p),
                         pvalue_from_official_with_declared_failure_policy=float(expected_p),failure=bool(actual[1]),
                         max_scaled_absolute_error=float(scaled.max())))
    summary=dict(source_url=SOURCE_URL,source_commit=COMMIT,source_sha256=source_hash,
                 source_scope='Official HDNRA mean-BF function evaluated on explicit vec(xxT) features; not covariance-paper author simulation code.',
                 compile_command=command,seed=2026102147,cpu_affinity=sorted(os.sched_getaffinity(0)),
                 base_datasets=len(rows)//2,cases=len(rows),quantities_compared_per_case=len(FIELDS),
                 invalid_calibration_cases=sum(r['failure'] for r in rows),comparison_passed=True,
                 max_scaled_absolute_error=dict(zip(FIELDS,max_scaled.tolist())),
                 max_absolute_error=dict(zip(FIELDS,max_abs.tolist())),results=rows)
    (out/'agreement.json').write_text(json.dumps(summary,indent=2)+'\n')
    print(json.dumps(dict(cases=len(rows),passed=True,max_scaled_absolute_error=float(max_scaled.max()),
                         source_sha256=source_hash,out=str(out)),indent=2))

if __name__=='__main__':
    parser=argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--source',type=Path,required=True)
    parser.add_argument('--include',type=Path,required=True)
    parser.add_argument('--out',type=Path,required=True)
    run(parser.parse_args())


==> anc/reproducibility/pooled_covariance_f.py <==
"""Covariance F test with pre-specified averaging over 20 random row partitions.

The full-sample numerator and denominator are unchanged. For each of M=20
independent, data-independent permutations of each group, compute the original
four-cyclic-partition raw trace estimates. Average all 4M RAW estimates before
taking positive parts once. The fixed choice M=20 was made before this method's
independent validation; it is not selected by the observed p-value.

The seed must be set independently of the data and retained for reproducibility.
This finite average is not invariant to arbitrary row permutations for a fixed
seed. Translation, orthogonal rotation and common nonzero scaling preserve the
test (apart from floating-point error) when its seed is held fixed.

The existing four-cyclic method is returned as ``baseline`` for comparisons.
An invalid baseline trace estimate does not invalidate a valid pooled estimate.
Invalid pooled calibration is flagged and counted as nonrejection, p.value=1;
that value is a decision convention, not an inferentially valid p-value.
"""

from __future__ import annotations

import numpy as np
from scipy.stats import f as f_distribution

from fullsample_covariance_f import fullsample_covariance_f


DEFAULT_PARTITIONS = 20
DEFAULT_PARTITION_SEED = 2026101743


def _permutations(n1, n2, permutations, seed):
    rng = np.random.default_rng(seed)
    orders1, orders2 = [], []
    for _ in range(permutations):
        orders1.append(rng.permutation(n1))
        orders2.append(rng.permutation(n2))
    return np.asarray(orders1), np.asarray(orders2)


def _batched_block_vectors(centered, orders):
    n = centered.shape[0]
    positions = (np.arange(4 * (n // 4))[None, :] + np.arange(4)[:, None]) % n
    index = orders[:, positions].reshape(-1, n // 4, 4)
    a = (centered[index[:, :, 0]] - centered[index[:, :, 1]]) / np.sqrt(2)
    b = (centered[index[:, :, 2]] - centered[index[:, :, 3]]) / np.sqrt(2)
    return a, b


def _batched_kernel_gram(a, b, c, d):
    ac, ad = a @ c.swapaxes(-1, -2), a @ d.swapaxes(-1, -2)
    bc, bd = b @ c.swapaxes(-1, -2), b @ d.swapaxes(-1, -2)
    vv = ac * ac - ad * ad - bc * bc + bd * bd
    vw = np.sqrt(2) * (ac * ad - bc * bd)
    wv = np.sqrt(2) * (ac * bc - ad * bd)
    ww = ac * bd + ad * bc
    return vv * vv - vw * vw - wv * wv + ww * ww


def _batched_within(a, b):
    gram = _batched_kernel_gram(a, b, a, b)
    size = a.shape[1]
    diagonal = np.arange(size)
    gram[:, diagonal, diagonal] = 0
    return gram.sum(axis=(1, 2)) / (size * (size - 1))


def pooled_covariance_f(x1, x2, alpha=0.05, *, permutations=DEFAULT_PARTITIONS,
                        seed=DEFAULT_PARTITION_SEED):
    """Evaluate the fixed-M pooled calibration, retaining baseline diagnostics.

    ``permutations`` must be a positive integer and ``seed`` a nonnegative
    integer fixed independently of the observations. The study uses M=20.
    Runtime is O(M(n1+n2)^2 p). The vectorized implementation uses
    O(M(n1+n2)p + M(n1+n2)^2) memory for block vectors and block-Gram arrays.
    Original sample sizes, rather than numbers of blocks, weight J and R.
    """
    if isinstance(permutations, (bool, np.bool_)) or not isinstance(permutations, (int, np.integer)) or permutations < 1:
        raise ValueError("permutations must be a positive integer fixed in advance.")
    if isinstance(seed, (bool, np.bool_)) or not isinstance(seed, (int, np.integer)) or seed < 0:
        raise ValueError("seed must be a nonnegative integer fixed independently of data.")
    baseline = fullsample_covariance_f(x1, x2, alpha)
    x1, x2 = np.asarray(x1, dtype=float), np.asarray(x2, dtype=float)
    n1, n2 = len(x1), len(x2)
    r1, r2 = x1 - x1.mean(axis=0), x2 - x2.mean(axis=0)
    orders1, orders2 = _permutations(n1, n2, permutations, seed)
    with np.errstate(over="ignore", invalid="ignore", divide="ignore"):
        a1, b1 = _batched_block_vectors(r1, orders1)
        a2, b2 = _batched_block_vectors(r2, orders2)
        partition_estimates = np.column_stack((_batched_within(a1, b1),
                                               _batched_within(a2, b2),
                                               _batched_kernel_gram(a1, b1, a2, b2).mean(axis=(1, 2))))
        raw_values = partition_estimates.mean(axis=0)
        adjusted = np.maximum(raw_values, 0)
        s1, s2, c12 = adjusted
        j = float(s1 / n1**2 + 2 * c12 / (n1 * n2) + s2 / n2**2)
        r = float(s1 / (n1**2 * (n1 - 1)) + s2 / (n2**2 * (n2 - 1)))
        q, b, u = (baseline[key] for key in ("Q", "B", "U"))
        statistic = baseline["statistic"]
        df1 = float(b * b / j) if np.isfinite(j) and j > 0 and b > 0 else np.nan
        df2 = float(b * b / r) if np.isfinite(r) and r > 0 and b > 0 else np.nan
    failures = []
    if not np.all(np.isfinite([q, b, u, j, r, *raw_values])):
        failures.append("nonfinite statistic or calibration quantity")
    if np.isfinite(q) and q < 0:
        failures.append("negative quadratic numerator beyond roundoff tolerance")
    if any(np.isfinite(d) and d < 0 for d in baseline["D"]):
        failures.append("negative disjoint-kernel quantity beyond roundoff tolerance")
    if not np.isfinite(b) or b <= 0:
        failures.append("nonpositive or nonfinite B")
    if not np.isfinite(j) or j <= 0:
        failures.append("zero or nonfinite J after positive-part calibration")
    if not np.isfinite(r) or r <= 0:
        failures.append("zero or nonfinite R after positive-part calibration")
    if not np.all(np.isfinite([statistic, df1, df2])) or df1 <= 0 or df2 <= 0:
        failures.append("invalid F statistic or degrees of freedom")
    p_value = 1.0
    if not failures:
        p_value = float(f_distribution.sf(statistic, df1, df2))
        if not np.isfinite(p_value) or not 0 <= p_value <= 1:
            failures.append("F survival function returned an invalid value")
            p_value = 1.0
    result = dict(baseline)
    result.update({"df1": df1, "df2": df2, "p.value": p_value,
                   "reject": bool(not failures and p_value < alpha), "J": j, "R": r,
                   "raw": dict(zip(("s1", "s2", "c12"), map(float, raw_values))),
                   "positive_part": dict(zip(("s1", "s2", "c12"), map(float, adjusted))),
                   "partition_estimates": partition_estimates.reshape(permutations, 4, 3).tolist(),
                   "permutations": int(permutations), "partition_seed": int(seed),
                   "failure": bool(failures), "failure_reason": "; ".join(failures),
                   "method": "Full-sample covariance F test with pooled raw-trace calibration",
                   "baseline": baseline})
    return result


==> anc/reproducibility/run_comparison_v13.py <==
"""Frozen enlarged covariance-test comparison, 21 October 2026.

Every cell has 10,000 new, independently generated datasets. The 100,000
draws in the older Gaussian-reference diagnostic are a separate experiment.
All methods use the same observations within a replicate. The two groups
may have different innovation laws under the covariance null.

Run with --prepare to inspect the design. After implementation validation,
run --engine MODULE with at most four workers. MODULE.evaluate(x,y) must
return the documented eleven columns. Checkpoints retain both the computed
rows and exact random-number-generator state; interrupted runs are resumed.
"""
import os
for _name in ('OPENBLAS_NUM_THREADS', 'OMP_NUM_THREADS', 'MKL_NUM_THREADS',
              'VECLIB_MAXIMUM_THREADS', 'NUMEXPR_NUM_THREADS', 'NUMBA_NUM_THREADS'):
    os.environ[_name] = '1'

import argparse
import csv
import functools
import hashlib
import importlib
import itertools
import json
import time
from concurrent.futures import ProcessPoolExecutor, as_completed
from pathlib import Path

import numpy as np

HERE = Path(__file__).resolve().parent
ROOT = HERE / 'comparison_v13_results'
SEED = 2026102141
N = 10000
COLUMNS = ['F20_p', 'Chi20_p', 'LC_p', 'NR3_p', 'F_failure',
           'NR_failure', 'F_df1', 'F_df2', 'NR_df', 'F_seconds', 'NR_seconds']


def tasks():
    out = []
    def add(stage, kind, d1, d2, cov, p, n1, n2, shape='null', delta=0.):
        out.append(dict(id=len(out), stage=stage, kind=kind, dist1=d1,
                        dist2=d2, cov=cov, p=p, n1=n1, n2=n2,
                        shape=shape, delta=float(delta), N=N))
    for d, cov, p, ns in itertools.product(
            ['G', 'T', 'K'], ['I', 'A', 'S'], [50, 200], [(20, 30), (50, 80)]):
        add('core', 'size', d, d, cov, p, *ns)
    for d, cov in itertools.product(['G', 'K'], ['I', 'S']):
        add('core', 'calibration', d, d, cov, 50, 50, 80)
        for shape, ds in [('dense', [.15, .30, .50]),
                          ('sparse', [.5, 1., 2.]),
                          ('rank', [.5, 1., 2.])]:
            for delta in ds:
                add('core', 'power', d, d, cov, 50, 50, 80, shape, delta)
    for p, n1, n2 in [(200, 50, 80), (50, 80, 120)]:
        for d in ['G', 'K']:
            add('extension', 'calibration', d, d, 'I', p, n1, n2)
            # The p=200 null validation is already in the core size grid.
            if (p, n1, n2) == (50, 80, 120):
                add('extension', 'size', d, d, 'I', p, n1, n2)
            for shape, delta in [('dense', .30), ('sparse', 1.), ('rank', 2.)]:
                add('extension', 'power', d, d, 'I', p, n1, n2, shape, delta)
    for p, ds in [(50, [.30, .60]), (200, [.60])]:
        for d in ['G', 'K']:
            for delta in ds:
                add('correlation', 'power', d, d, 'I', p, 50, 80, 'corr', delta)
    for cov, ns in itertools.product(['I', 'S'], [(20, 30), (50, 80)]):
        add('mixed', 'size', 'G', 'K', cov, 200, *ns)
    assert len(out) == 104
    return out


def covariance(p, cov):
    if cov == 'I':
        return np.eye(p)
    if cov == 'A':
        return .6 ** np.abs(np.arange(p)[:, None] - np.arange(p)[None, :])
    if cov == 'S':
        return .7 * np.eye(p) + .3 * np.ones((p, p))
    raise ValueError(cov)


def covariance_pair(t):
    a = covariance(t['p'], t['cov'])
    b = a.copy()
    delta = t['delta']
    if t['shape'] == 'dense':
        b *= 1 + delta
    elif t['shape'] == 'sparse':
        b[np.arange(5), np.arange(5)] += delta
    elif t['shape'] == 'rank':
        vals, vectors = np.linalg.eigh(a)
        u = vectors[:, -1]
        b += delta * vals[-1] * np.outer(u, u)
    elif t['shape'] == 'corr':
        assert t['cov'] == 'I' and 0 < delta < 1
        # Five disjoint 2-by-2 blocks. Diagonal stays one; eigenvalues
        # are 1-delta and 1+delta (five each), and 1 otherwise.
        for j in range(0, 10, 2):
            b[j, j+1] = b[j+1, j] = delta
        assert np.array_equal(np.diag(a), np.diag(b))
        assert np.linalg.eigvalsh(b).min() > 0
    elif t['shape'] != 'null':
        raise ValueError(t['shape'])
    return a, b


def symmetric_root(a):
    vals, vectors = np.linalg.eigh(a)
    assert vals.min() > 0
    return (vectors * np.sqrt(vals)) @ vectors.T


def innovations(rng, n, p, dist):
    if dist == 'G':
        return rng.normal(size=(n, p))
    if dist == 'T':
        return rng.standard_t(10, size=(n, p)) * np.sqrt(.8)
    if dist == 'K':
        return (rng.chisquare(1, size=(n, p)) - 1) / np.sqrt(2)
    raise ValueError(dist)


def null_key(t):
    return (t['dist1'], t['dist2'], t['cov'], t['p'], t['n1'], t['n2'])


def hash_file(path):
    return hashlib.sha256(path.read_bytes()).hexdigest()


def engine_manifest(engine):
    filenames = ['compare_methods.py', 'pooled_covariance_f.py',
                 'fullsample_covariance_f.py', 'run_comparison_v13.py']
    candidate = HERE / (engine + '.py')
    if candidate.name not in filenames:
        filenames.append(candidate.name)
    if not candidate.is_file():
        raise FileNotFoundError(candidate)
    if engine == 'compare_methods_v13':
        filenames.extend(['fast_pooled_covariance_f.py', 'fast_trace_kernel.c'])
    return {name: hash_file(HERE/name) for name in filenames}


def atomic_npz(path, **data):
    temporary = path.with_name(path.name + '.tmp')
    with temporary.open('wb') as stream:
        np.savez_compressed(stream, **data)
    os.replace(temporary, path)


def run(t, engine, checkpoint_every, manifest):
    for name, expected in manifest.items():
        if hash_file(HERE/name) != expected:
            raise RuntimeError('Frozen implementation changed: ' + name)
    evaluate = importlib.import_module(engine).evaluate
    if engine == 'compare_methods':
        import pooled_covariance_f as pooled
        pooled._permutations = functools.lru_cache(maxsize=16)(pooled._permutations)
    path = ROOT / f"cell_{t['id']:03d}.npz"
    checkpoint = ROOT / f"cell_{t['id']:03d}.checkpoint.npz"
    if path.exists():
        with np.load(path) as saved:
            assert json.loads(str(saved['cell'])) == t
            assert saved['values'].shape == (N, len(COLUMNS))
            assert str(saved['engine']) == engine
        return dict(id=t['id'], status='cached', N=N)
    rng = np.random.default_rng(np.random.SeedSequence([SEED, t['id']]))
    values = np.empty((N, len(COLUMNS)), dtype=float)
    done, elapsed = 0, 0.
    if checkpoint.exists():
        with np.load(checkpoint) as saved:
            assert json.loads(str(saved['cell'])) == t
            assert str(saved['engine']) == engine
            done = len(saved['values'])
            values[:done] = saved['values']
            rng.bit_generator.state = json.loads(str(saved['rng_state']))
            elapsed = float(saved['seconds'])
    a, b = covariance_pair(t)
    root1, root2 = symmetric_root(a), symmetric_root(b)
    start = time.perf_counter()
    for i in range(done, N):
        x = innovations(rng, t['n1'], t['p'], t['dist1']) @ root1
        y = innovations(rng, t['n2'], t['p'], t['dist2']) @ root2 + .5
        values[i] = evaluate(x, y)
        if (i+1) % checkpoint_every == 0 or i+1 == N:
            target = path if i+1 == N else checkpoint
            atomic_npz(target, values=values[:i+1], cell=json.dumps(t),
                       rng_state=json.dumps(rng.bit_generator.state),
                       engine=engine, seconds=elapsed + time.perf_counter()-start)
    if checkpoint.exists():
        checkpoint.unlink()
    return dict(id=t['id'], status='complete', N=N,
                seconds=round(elapsed+time.perf_counter()-start, 3))


def make_design():
    ts = tasks()
    for t in ts:
        a, b = covariance_pair(t)
        assert np.linalg.eigvalsh(a).min() > 0
        assert np.linalg.eigvalsh(b).min() > 0
    return dict(seed=SEED, alpha=.05, datasets=sum(t['N'] for t in ts),
                columns=COLUMNS, tasks=ts,
                adjustment='Independent 10000-null empirical 5% p-value quantile, '
                           'method-specific; failures p=1. Conditional uncertainty '
                           'excludes uncertainty in the estimated null quantile.',
                pure_correlation='I_p plus delta in (1,2),(3,4),(5,6),(7,8),(9,10) '
                                 'and their symmetric entries. Unit diagonal. '
                                 'Eigenvalues 1-delta,1+delta (five each), 1 otherwise.',
                historical='All v13 cells are new draws; old F and F20 experiments '
                           'are retained as separately identified diagnostics.')


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--prepare', action='store_true')
    parser.add_argument('--engine', default='compare_methods')
    parser.add_argument('--workers', type=int, default=4)
    parser.add_argument('--checkpoint', type=int, default=500)
    args = parser.parse_args()
    if not 1 <= args.workers <= 4:
        raise ValueError('Use one to four workers.')
    ROOT.mkdir(parents=True, exist_ok=True)
    design = make_design()
    (ROOT/'design.json').write_text(json.dumps(design, indent=2))
    with (ROOT/'design.csv').open('w', newline='') as stream:
        writer = csv.DictWriter(stream, fieldnames=list(design['tasks'][0]))
        writer.writeheader()
        writer.writerows(design['tasks'])
    if args.prepare:
        print(json.dumps(dict(cells=len(design['tasks']), datasets=design['datasets'],
                              design=str(ROOT/'design.csv'))), flush=True)
        return
    manifest = engine_manifest(args.engine)
    protocol = dict(**design, engine=args.engine, code_sha256=manifest,
                    workers=args.workers, checkpoint=args.checkpoint)
    protocol_path = ROOT/'protocol.json'
    if protocol_path.exists():
        assert json.loads(protocol_path.read_text()) == protocol, \
            'The saved frozen protocol differs from this run.'
    else:
        protocol_path.write_text(json.dumps(protocol, indent=2))
    print(json.dumps(dict(status='running', cells=len(design['tasks']),
                          datasets=design['datasets'], engine=args.engine,
                          workers=args.workers)), flush=True)
    start = time.perf_counter()
    with ProcessPoolExecutor(max_workers=args.workers) as executor:
        futures = [executor.submit(run, t, args.engine, args.checkpoint, manifest)
                   for t in design['tasks']]
        for future in as_completed(futures):
            result = future.result()
            result['elapsed_total'] = round(time.perf_counter()-start, 2)
            print(json.dumps(result), flush=True)
    print(json.dumps(dict(status='complete', seconds=time.perf_counter()-start)), flush=True)


if __name__ == '__main__':
    main()


==> anc/reproducibility/summarize_comparison_v13.py <==
"""Summaries for the frozen v13 study; no new random draws are generated."""
import csv
import hashlib
import json
from pathlib import Path

import numpy as np
from scipy.stats import norm

from run_comparison_v13 import ROOT, null_key

METHODS = ['F20', 'Chi20', 'LC', 'NR3']


def wilson(k, n):
    z = norm.ppf(.975)
    p = k/n
    denominator = 1 + z*z/n
    center = (p + z*z/(2*n))/denominator
    halfwidth = z*np.sqrt(p*(1-p)/n + z*z/(4*n*n))/denominator
    return float(center-halfwidth), float(center+halfwidth)


def save_csv(path, rows):
    keys = list(dict.fromkeys(k for row in rows for k in row))
    with path.open('w', newline='') as stream:
        writer = csv.DictWriter(stream, keys)
        writer.writeheader()
        writer.writerows(rows)


def table(caption, label, header, body, specification, small=r'\small'):
    return '\n'.join([
        r'\begin{table}[!ht]', r'\centering'+small,
        r'\setlength{\tabcolsep}{4pt}',
        r'\caption{'+caption+'}', r'\label{'+label+'}',
        r'\begin{tabular*}{\textwidth}{@{\extracolsep{\fill}}'+specification+'@{}}',
        r'\toprule', header+r' \\', r'\midrule',
        '\n'.join(row+r' \\' for row in body),
        r'\bottomrule', r'\end{tabular*}', r'\end{table}', ''])


def main():
    protocol = json.loads((ROOT/'protocol.json').read_text())
    tasks = protocol['tasks']
    thresholds = {}
    for task in tasks:
        if task['kind'] == 'calibration':
            values = np.load(ROOT/f"cell_{task['id']:03d}.npz")['values']
            assert len(values) == task['N']
            thresholds[null_key(task)] = np.quantile(
                values[:, :4], .05, axis=0, method='linear')
    summaries, paired, records = [], [], {}
    for task in tasks:
        path = ROOT/f"cell_{task['id']:03d}.npz"
        with np.load(path) as saved:
            assert json.loads(str(saved['cell'])) == task
            values = saved['values']
        assert values.shape == (task['N'], 11)
        assert np.isfinite(values[:, :6]).all()
        assert ((values[:, :4] >= 0) & (values[:, :4] <= 1)).all()
        n = len(values)
        raw = values[:, :4] < .05
        cutoff = thresholds.get(null_key(task))
        adjusted = values[:, :4] < cutoff if cutoff is not None else None
        rows = []
        for j, method in enumerate(METHODS):
            failures = values[:, 4] if j < 2 else (
                values[:, 5] if j == 3 else np.zeros(n))
            count = int(raw[:, j].sum())
            lo, hi = wilson(count, n)
            rate = count/n
            row = dict(**task, method=method, rate=rate,
                       se=float(np.sqrt(rate*(1-rate)/n)),
                       lower=lo, upper=hi, failure=float(failures.mean()),
                       failure_bound_lower=rate,
                       failure_bound_upper=min(1., rate+float(failures.mean())))
            if j != 2:
                df = values[:, 6 if j < 2 else 8]
                row['median_df'] = float(np.nanmedian(df))
                row['median_seconds'] = float(np.median(values[:, 9 if j < 2 else 10]))
            if j < 2:
                row['median_df2'] = float(np.nanmedian(values[:, 7]))
            if adjusted is not None:
                adjusted_count = int(adjusted[:, j].sum())
                q = adjusted_count/n
                lo, hi = wilson(adjusted_count, n)
                row.update(threshold=float(cutoff[j]), adjusted=q,
                           adjusted_se=float(np.sqrt(q*(1-q)/n)),
                           adjusted_lower=lo, adjusted_upper=hi)
            summaries.append(row)
            rows.append(row)
        records[task['id']] = rows
        for name, decisions in [('raw', raw), ('adjusted', adjusted)]:
            if decisions is None:
                continue
            for j in range(1, 4):
                differences = decisions[:, 0].astype(float)-decisions[:, j]
                difference = float(differences.mean())
                se = float(differences.std(ddof=1)/np.sqrt(n))
                paired.append(dict(id=task['id'], stage=task['stage'],
                                   kind=task['kind'], scale=name,
                                   comparison='F20-'+METHODS[j], difference=difference,
                                   se=se, lower=difference-1.96*se,
                                   upper=difference+1.96*se))
    save_csv(ROOT/'summary.csv', summaries)
    save_csv(ROOT/'paired_differences.csv', paired)
    threshold_rows = []
    for key, cutoff in thresholds.items():
        for j, method in enumerate(METHODS):
            threshold_rows.append(dict(dist1=key[0], dist2=key[1], cov=key[2],
                                       p=key[3], n1=key[4], n2=key[5],
                                       method=method, threshold=float(cutoff[j])))
    save_csv(ROOT/'thresholds.csv', threshold_rows)

    core_size = [row for row in summaries if row['stage']=='core' and row['kind']=='size']
    findings = dict(datasets=sum(task['N'] for task in tasks),
                    core_datasets=sum(task['N'] for task in tasks if task['stage']=='core'),
                    cells=len(tasks), N=10000, core_size={})
    for method in METHODS:
        selected = [r for r in core_size if r['method']==method]
        findings['core_size'][method] = dict(
            minimum=min(r['rate'] for r in selected),
            maximum=max(r['rate'] for r in selected),
            ARE=float(100*np.mean([abs(r['rate']-.05)/.05 for r in selected])),
            maximum_failure=max(r['failure'] for r in selected))
    all_validation = [r for r in summaries if r['kind']=='size' and 'adjusted' in r]
    core_validation = [r for r in all_validation if r['stage']=='core' and r['p']==50
                       and r['n1']==50]
    findings['adjusted_null_core_range'] = [min(r['adjusted'] for r in core_validation),
                                           max(r['adjusted'] for r in core_validation)]
    findings['adjusted_null_all_range'] = [min(r['adjusted'] for r in all_validation),
                                          max(r['adjusted'] for r in all_validation)]
    findings['F20_diffuse_large_n_range'] = [
        min(r['rate'] for r in core_size if r['method']=='F20' and r['cov'] in ['I','A'] and r['n1']==50),
        max(r['rate'] for r in core_size if r['method']=='F20' and r['cov'] in ['I','A'] and r['n1']==50)]
    findings['G_p50_n50_80_parameter_medians'] = [
        {key:r[key] for key in ['cov','method','median_df','median_df2'] if key in r}
        for r in core_size if r['dist1']=='G' and r['p']==50 and r['n1']==50
        and r['method'] in ['F20','NR3']]
    findings['selected_power'] = [
        r for r in summaries if r['stage']=='core' and r['kind']=='power'
        and ((r['cov']=='I' and r['shape']=='dense' and r['delta']==.30)
             or (r['cov']=='S' and r['shape'] in ['sparse','rank'] and r['delta']==1.))]
    findings['mixed_null'] = [r for r in summaries if r['stage']=='mixed']
    findings['extension_power'] = [r for r in summaries if r['stage'] in ['extension','correlation']
                                   and r['kind']=='power']
    (ROOT/'findings.json').write_text(json.dumps(findings, indent=2))

    main_tables = []
    for n1,n2 in [(20,30),(50,80)]:
        body=[]
        for task in tasks:
            if task['stage']!='core' or task['kind']!='size' or task['n1']!=n1:
                continue
            rr=records[task['id']]
            body.append(f"{task['dist1']} & {task['cov']} & {task['p']} & "
                        +' & '.join(f"{100*r['rate']:.2f}" for r in rr)
                        +f" & {100*rr[0]['failure']:.2f} & {100*rr[3]['failure']:.2f}")
        caption=(f"Empirical sizes (percent) at $(n_1,n_2)=({n1},{n2})$; "
                 "$N=10{,}000$ per setting. The last two columns report failure "
                 "percentages. G, T, and K denote normal, standardized $t_{10}$, "
                 "and standardized $\\chi^2_1$ innovations.")
        main_tables.append(table(caption, f'tab:newsize{n1}',
            r'Dist. & Cov. & $p$ & $F_{20}$ & $\mathrm{Chi}_{20}$ & LC & NR3 & $F_{20}$ fail & NR3 fail',
            body,'ccrrrrrrr'))
    for cov,label in [('I','tab:newpowerI'),('S','tab:newpowerC')]:
        body=[]
        for task in tasks:
            if task['stage']!='core' or task['kind']!='power' or task['cov']!=cov:
                continue
            rr=records[task['id']]
            body.append(f"{task['dist1']} & {task['shape']} & {task['delta']:g} & "
                        +' & '.join(f"{100*r['rate']:.1f}/{100*r['adjusted']:.1f}" for r in rr))
        main_tables.append(table(
            f"Raw/size-adjusted power (percent), covariance {cov}, $p=50$, "
            "$(n_1,n_2)=(50,80)$, and $N=10{,}000$. Adjusted thresholds use a separate "
            "set of $10{,}000$ null datasets for each innovation model and covariance structure.",
            label,r'Dist. & Alternative & $\delta$ & $F_{20}$ & $\mathrm{Chi}_{20}$ & LC & NR3',
            body,'clrrrrr'))
    (ROOT/'main_tables.tex').write_text('\n'.join(main_tables))

    extra_tables=[]
    body=[]
    for task in tasks:
        if task['stage']!='extension' or task['kind']!='power':
            continue
        rr=records[task['id']]
        body.append(f"{task['dist1']} & {task['p']} & $({task['n1']},{task['n2']})$"
                    +f" & {task['shape']} ({task['delta']:g}) & "
                    +' & '.join(f"{100*r['rate']:.1f}/{100*r['adjusted']:.1f}" for r in rr))
    extra_tables.append(table(
        "Raw/size-adjusted power (percent) for the dimension and sample-size "
        "extensions under covariance I. Each cell and each independent null "
        "calibration use $10{,}000$ datasets; the value in parentheses after "
        "the alternative is $\\delta$.",
        'tab:v13extendedpower',
        r'Dist. & $p$ & $(n_1,n_2)$ & Alternative & $F_{20}$ & $\mathrm{Chi}_{20}$ & LC & NR3',
        body,'crclrrrr',r'\footnotesize'))
    body=[]
    for task in tasks:
        if task['stage']!='correlation':
            continue
        rr=records[task['id']]
        body.append(f"{task['dist1']} & {task['p']} & {task['delta']:g} & "
                    +' & '.join(f"{100*r['rate']:.1f}/{100*r['adjusted']:.1f}" for r in rr))
    extra_tables.append(table(
        "Raw/size-adjusted power (percent) for changes in five correlations "
        "with all marginal variances fixed at one; $(n_1,n_2)=(50,80)$ and "
        "$N=10{,}000$ per setting. Adjustment uses $10{,}000$ independent null datasets.",
        'tab:v13correlationpower',
        r'Dist. & $p$ & $\delta$ & $F_{20}$ & $\mathrm{Chi}_{20}$ & LC & NR3',
        body,'crrrrrr'))
    body=[]
    for task in tasks:
        if task['stage']!='mixed':
            continue
        rr=records[task['id']]
        body.append(f"{task['cov']} & $({task['n1']},{task['n2']})$ & "
                    +' & '.join(f"{100*r['rate']:.2f}" for r in rr)
                    +f" & {100*rr[0]['failure']:.2f} & {100*rr[3]['failure']:.2f}")
    extra_tables.append(table(
        "Empirical sizes (percent) under equal covariance matrices and different "
        "innovation distributions: Gaussian in group 1 and standardized $\\chi^2_1$ "
        "in group 2. Here $p=200$ and $N=10{,}000$ per setting. The last two "
        "columns give calibration failure percentages.",
        'tab:v13mixedsize',
        r'Cov. & $(n_1,n_2)$ & $F_{20}$ & $\mathrm{Chi}_{20}$ & LC & NR3 & $F_{20}$ fail & NR3 fail',
        body,'ccrrrrrr'))
    (ROOT/'extension_tables.tex').write_text('\n'.join(extra_tables))
    manifest = {path.name:hashlib.sha256(path.read_bytes()).hexdigest()
                for path in sorted(ROOT.glob('cell_*.npz'))}
    (ROOT/'raw_result_sha256.json').write_text(json.dumps(manifest, indent=2))
    print(json.dumps({key:findings[key] for key in
          ['datasets','core_datasets','cells','N','core_size',
           'adjusted_null_core_range','adjusted_null_all_range']}, indent=2))


if __name__ == '__main__':
    main()


==> anc/reproducibility/theory_validation.py <==
"""Local-power and spiked-null validation for the fixed F20 procedure.

All observations and reference draws are simulated. No fitted curve is used.
The exact Gaussian reference is a feature-space distribution, not the finite
original-data distribution. The central local reference omits the linear signal
term as in the theorem; its finite value is not asserted to equal actual power.

Run with BLAS threads fixed at one, for example:
  OPENBLAS_NUM_THREADS=1 OMP_NUM_THREADS=1 MKL_NUM_THREADS=1 \
    python theory_validation.py --workers 2 --backend reference
Use --summarize to rebuild figures and the appendix from saved draws.
"""

from __future__ import annotations

import argparse
from concurrent.futures import ProcessPoolExecutor, as_completed
import csv
import hashlib
import json
import math
import os
from pathlib import Path
import time

# Set before NumPy is imported, including in spawned worker processes.
for _thread_variable in ("OPENBLAS_NUM_THREADS", "OMP_NUM_THREADS", "MKL_NUM_THREADS",
                         "VECLIB_MAXIMUM_THREADS", "NUMEXPR_NUM_THREADS"):
    os.environ[_thread_variable] = "1"

import numpy as np
from scipy.optimize import brentq
from scipy.stats import chi2, f, norm

from pooled_covariance_f import DEFAULT_PARTITION_SEED, pooled_covariance_f


HERE = Path(__file__).resolve().parent
OUT = HERE / "theory_validation_results"
PATHS = ((50, 25, 40), (100, 50, 80), (200, 100, 160))
ALPHA = 0.05
REPLICATIONS = 10000
LOCAL_REFERENCE_DRAWS = 1000000
SPIKE_REFERENCE_DRAWS = 100000
ETA = 0.3
FIELDS = ("reject_f20", "reject_population", "failure_f20", "failure_population",
          "statistic", "pvalue_f20", "df1_f20", "df2_f20", "J_ratio", "R_ratio", "B_ratio")


def save_npz(path, **payload):
    temporary=path.with_suffix(".npz.tmp")
    with temporary.open("wb") as handle:
        np.savez_compressed(handle,**payload)
    temporary.replace(path)


def source_hashes():
    names=("pooled_covariance_f.py","fullsample_covariance_f.py","theory_validation.py",
           "fast_pooled_covariance_f.py","fast_trace_kernel.c")
    return {name:hashlib.sha256((HERE/name).read_bytes()).hexdigest() for name in names}


def check_protocol(desired):
    """Refuse to reuse an output directory for a different experiment.

    The generation script hash is retained on a cache hit. Method source hashes
    must match; changing the guards/plotting script alone does not invalidate
    already generated observations. Workers may change without changing seeds.
    """
    path=OUT/"protocol.json"
    if not path.exists():
        path.write_text(json.dumps(desired,indent=2)+"\n")
        return desired
    saved=json.loads(path.read_text())
    keys=("alpha","partitions","partition_seed","replications_per_cell",
          "local_reference_draws","spike_reference_draws","backend","cells")
    for key in keys:
        if saved.get(key)!=desired.get(key):
            raise ValueError(f"Protocol conflict for {key}; use a new output directory.")
    for name,digest in desired["source_sha256"].items():
        if name=="theory_validation.py":
            continue
        if saved["source_sha256"].get(name)!=digest:
            raise ValueError(f"Method-source hash conflict for {name}; use a new output directory.")
    return saved


def check_cell_cache(path, cell, replications, backend):
    with np.load(path) as data:
        expected={"data_seed":cell["data_seed"],"partition_seed":DEFAULT_PARTITION_SEED,
                  "replications":replications,"backend":backend}
        for key,value in expected.items():
            if data[key].item()!=value:
                raise ValueError(f"Conflicting {key} in {path.name}.")
        if json.loads(str(data["cell_json"]))!=cell:
            raise ValueError(f"Conflicting population/design metadata in {path.name}.")
        if list(data["fields"])!=list(FIELDS) or data["values"].shape!=(replications,len(FIELDS)):
            raise ValueError(f"Conflicting result dimensions in {path.name}.")


def check_reference_cache(path, cell):
    expected_draws=LOCAL_REFERENCE_DRAWS if cell["kind"]=="local" else SPIKE_REFERENCE_DRAWS
    with np.load(path) as data:
        if int(data["seed"])!=cell["reference_seed"] or int(data["draws"])!=expected_draws:
            raise ValueError(f"Conflicting reference seed or draw count in {path.name}.")
        if json.loads(str(data["cell_json"]))!=cell or data["reject"].shape!=(expected_draws,):
            raise ValueError(f"Conflicting reference population metadata in {path.name}.")
        if cell["kind"]=="local":
            threshold=cell["b"]*(cell["critical_population"]-1)-cell["delta"]
            if float(data["threshold"])!=threshold or data["U"].shape!=(expected_draws,):
                raise ValueError(f"Conflicting central-reference threshold in {path.name}.")
        elif float(data["critical"])!=cell["critical_population"] or data["statistic"].shape!=(expected_draws,):
            raise ValueError(f"Conflicting spike-reference critical value in {path.name}.")


def wilson(count, total):
    z = norm.ppf(0.975)
    q = count / total
    denominator = 1 + z * z / total
    center = (q + z * z / (2 * total)) / denominator
    radius = z * math.sqrt(q * (1 - q) / total + z * z / (4 * total**2)) / denominator
    return center - radius, center + radius


def gaussian_population(eigenvalues, multiplicities, n1, n2):
    """Shared-population feature covariance spectrum, no matrix construction."""
    eigenvalues = np.asarray(eigenvalues, float)
    multiplicities = np.asarray(multiplicities, int)
    trace = float(multiplicities @ eigenvalues)
    trace2 = float(multiplicities @ eigenvalues**2)
    weight = 1 / n1 + 1 / n2
    b = weight * trace
    j = weight**2 * trace2
    r = trace2 * (1 / (n1**2 * (n1 - 1)) + 1 / (n2**2 * (n2 - 1)))
    return dict(b=b, J=j, R=r, a=math.sqrt(2 * (j + r)), df1=b*b/j, df2=b*b/r)


def local_population(p, n1, n2, t):
    d = p * (p + 1) // 2
    v = 2 / n1 + 2 * (1 + t)**2 / n2
    b = d * v
    j = d * v * v
    r = 4 * d / (n1**2 * (n1 - 1)) + 4 * d * (1 + t)**4 / (n2**2 * (n2 - 1))
    a = math.sqrt(2 * (j + r))
    delta = p * t * t
    return dict(d=d, t=t, v=v, b=b, J=j, R=r, a=a, delta=delta,
                achieved_h=delta/a, linear_ratio=v*delta/a**2,
                linear_variance_fraction=4*v*delta/a**2,
                df1=b*b/j, df2=b*b/r)


def make_cells():
    cells = []
    for path_index, (p, n1, n2) in enumerate(PATHS):
        for h in (0, 1, 2):
            hi = 1.0
            if h:
                while local_population(p, n1, n2, hi)["achieved_h"] < h:
                    hi *= 2
                t = brentq(lambda u: local_population(p, n1, n2, u)["achieved_h"] - h,
                           0, hi, xtol=1e-14)
            else:
                t = 0.0
            index = 3 * path_index + h
            cells.append(dict(kind="local", id=f"local_p{p}_h{h}", p=p, n1=n1, n2=n2,
                              h=h, index=index, data_seed=2026102100+index,
                              reference_seed=2026103100+index, **local_population(p,n1,n2,t)))
    for path_index, (p, n1, n2) in enumerate(PATHS):
        top, bulk = ETA*p + 1-ETA, 1-ETA
        eigenvalues = [2*top**2, 2*top*bulk, 2*bulk**2]
        multiplicities = [1, p-1, p*(p-1)//2]
        index = 9 + path_index
        d_eta = (1+ETA**2)**2 / (4*ETA**4)
        cutoff = 1+(1+ETA**2)/(2*ETA**2)*(chi2.ppf(1-ALPHA,d_eta)/d_eta-1)
        cells.append(dict(kind="spike", id=f"spike_p{p}", p=p,n1=n1,n2=n2,eta=ETA,
                          top=top,bulk=bulk,eigenvalues=eigenvalues,multiplicities=multiplicities,
                          index=index,data_seed=2026102100+index,reference_seed=2026103100+index,
                          alpha_infinity=float(chi2.sf(cutoff,1)),
                          **gaussian_population(eigenvalues,multiplicities,n1,n2)))
    for cell in cells:
        cell["critical_population"] = float(f.ppf(1-ALPHA,cell["df1"],cell["df2"]))
    return cells


def validate_population_formulas():
    """Independent small-p construction from symmetric Gaussian matrices.

    Construct the Gaussian quadratic covariance operator on an orthonormal
    symmetric basis, then compare its numerical spectrum/traces with formulas.
    This is deterministic algebra and does not use the reference draw routine.
    """
    rng = np.random.default_rng(902108)
    errors = []
    for p in (3, 5):
        rotation, _ = np.linalg.qr(rng.normal(size=(p,p)))
        lam = np.r_[ETA*p+1-ETA, np.repeat(1-ETA,p-1)]
        covariance = (rotation*lam) @ rotation.T
        basis = []
        for j in range(p):
            m = np.zeros((p,p));m[j,j]=1;basis.append(m)
        for j in range(p):
            for k in range(j+1,p):
                m=np.zeros((p,p));m[j,k]=m[k,j]=1/math.sqrt(2);basis.append(m)
        gamma=np.array([[2*np.trace(a@covariance@b@covariance) for b in basis] for a in basis])
        expected=np.sort(np.r_[2*lam**2,[2*lam[j]*lam[k] for j in range(p) for k in range(j+1,p)]])
        error=float(np.max(np.abs(np.linalg.eigvalsh(gamma)-expected)))
        assert error<1e-10
        direct_trace2=float(np.trace(gamma@gamma))
        formula_trace2=2*((np.sum(lam**2))**2+np.sum(lam**4))
        assert np.isclose(direct_trace2,formula_trace2,rtol=1e-12)
        errors.append(dict(p=p,max_eigenvalue_absolute_error=error,
                           trace2_relative_error=abs(direct_trace2/formula_trace2-1)))
    return errors


def reference_simulation(cell):
    output=OUT/(cell["id"]+"_reference.npz")
    if output.exists():
        check_reference_cache(output,cell)
        return
    rng=np.random.default_rng(cell["reference_seed"])
    n1,n2=cell["n1"],cell["n2"]
    if cell["kind"]=="local":
        m=LOCAL_REFERENCE_DRAWS;d=cell["d"];t=cell["t"]
        q=cell["v"]*rng.chisquare(d,size=m)
        b=2*rng.chisquare(d*(n1-1),size=m)/(n1*(n1-1))
        b+=2*(1+t)**2*rng.chisquare(d*(n2-1),size=m)/(n2*(n2-1))
        threshold=cell["b"]*(cell["critical_population"]-1)-cell["delta"]
        reject=(q-b)>threshold
        # These are the central-reference U draws from the displayed theorem.
        save_npz(output, U=q-b, reject=reject, seed=cell["reference_seed"],
                            threshold=threshold, draws=m,cell_json=json.dumps(cell,sort_keys=True))
    else:
        m=SPIKE_REFERENCE_DRAWS
        q=np.zeros(m);b=np.zeros(m)
        for eigenvalue,multiplicity in zip(cell["eigenvalues"],cell["multiplicities"]):
            q+=(1/n1+1/n2)*eigenvalue*rng.chisquare(multiplicity,size=m)
            b+=eigenvalue*rng.chisquare(multiplicity*(n1-1),size=m)/(n1*(n1-1))
            b+=eigenvalue*rng.chisquare(multiplicity*(n2-1),size=m)/(n2*(n2-1))
        statistic=q/b;reject=statistic>cell["critical_population"]
        save_npz(output,statistic=statistic,reject=reject,seed=cell["reference_seed"],
                            critical=cell["critical_population"],draws=m,cell_json=json.dumps(cell,sort_keys=True))


def get_method(backend):
    if backend=="reference":
        return pooled_covariance_f
    from fast_pooled_covariance_f import pooled_covariance_f as fast_method
    return fast_method


def run_cell(cell, backend, replications):
    start=time.perf_counter()
    output=OUT/(cell["id"]+".npz")
    if output.exists():
        check_cell_cache(output,cell,replications,backend)
        return cell["id"],"cached"
    method=get_method(backend)
    rng=np.random.default_rng(cell["data_seed"])
    p,n1,n2=cell["p"],cell["n1"],cell["n2"]
    values=np.full((replications,len(FIELDS)),np.nan)
    for i in range(replications):
        x=rng.standard_normal((n1,p));y=rng.standard_normal((n2,p))
        if cell["kind"]=="local":
            y*=math.sqrt(1+cell["t"])
        else:
            # v=1/sqrt(p); applying sqrt(Sigma) requires no dense matrix.
            coeff=(math.sqrt(cell["top"])-math.sqrt(cell["bulk"]))/p
            x=math.sqrt(cell["bulk"])*x+coeff*x.sum(axis=1,keepdims=True)
            y=math.sqrt(cell["bulk"])*y+coeff*y.sum(axis=1,keepdims=True)
        result=method(x,y,ALPHA,permutations=20,seed=DEFAULT_PARTITION_SEED)
        statistic=result["statistic"]
        pop_fail=not(np.isfinite(statistic) and result["B"]>0 and result["Q"]>=0)
        pop_reject=not pop_fail and statistic>cell["critical_population"]
        values[i]=[result["reject"],pop_reject,result["failure"],pop_fail,statistic,
                   result["p.value"],result["df1"],result["df2"],result["J"]/cell["J"],
                   result["R"]/cell["R"],result["B"]/cell["b"]]
        if (i+1)%1000==0:
            print(f'{cell["id"]}: {i+1}/{replications}',flush=True)
    elapsed=time.perf_counter()-start
    save_npz(output,values=values,fields=np.asarray(FIELDS),
                        data_seed=cell["data_seed"],partition_seed=DEFAULT_PARTITION_SEED,
                        replications=replications,backend=backend,elapsed_seconds=elapsed,
                        cell_json=json.dumps(cell,sort_keys=True))
    return cell["id"],elapsed


def write_csv(path, rows):
    keys=list(dict.fromkeys(key for row in rows for key in row))
    with path.open("w",newline="") as handle:
        writer=csv.DictWriter(handle,fieldnames=keys);writer.writeheader();writer.writerows(rows)


def summarize(cells):
    saved=json.loads((OUT/"protocol.json").read_text())
    desired=dict(saved,alpha=ALPHA,partitions=20,partition_seed=DEFAULT_PARTITION_SEED,
                 local_reference_draws=LOCAL_REFERENCE_DRAWS,
                 spike_reference_draws=SPIKE_REFERENCE_DRAWS,cells=cells,source_sha256=source_hashes())
    check_protocol(desired)
    rows=[]
    for cell in cells:
        check_cell_cache(OUT/(cell["id"]+".npz"),cell,saved["replications_per_cell"],saved["backend"])
        check_reference_cache(OUT/(cell["id"]+"_reference.npz"),cell)
        with np.load(OUT/(cell["id"]+".npz")) as data:
            values=data["values"];backend=str(data["backend"]);elapsed=float(data["elapsed_seconds"])
        n=len(values)
        row={k:v for k,v in cell.items() if not isinstance(v,list)}
        row.update(replications=n,backend=backend,elapsed_seconds=elapsed,
                   partition_seed=DEFAULT_PARTITION_SEED,partitions=20)
        for name,index in (("f20",0),("population",1)):
            k=int(values[:,index].sum());lo,hi=wilson(k,n)
            row.update({name+"_count":k,name+"_rate":k/n,name+"_mcse":math.sqrt(k/n*(1-k/n)/n),
                        name+"_wilson_low":lo,name+"_wilson_high":hi})
        row["f20_failures"]=int(values[:,2].sum())
        row["population_failures"]=int(values[:,3].sum())
        paired_difference=values[:,0]-values[:,1]
        row["f20_minus_population"]=float(paired_difference.mean())
        row["paired_difference_mcse"]=float(paired_difference.std(ddof=1)/math.sqrt(n))
        for index,name in ((8,"J"),(9,"R"),(10,"B")):
            row[name+"_ratio_mean"]=float(np.mean(values[:,index]))
            row[name+"_ratio_median"]=float(np.median(values[:,index]))
        with np.load(OUT/(cell["id"]+"_reference.npz")) as ref:
            m=int(ref["draws"]);k=int(ref["reject"].sum())
        lo,hi=wilson(k,m)
        row.update(reference_draws=m,reference_count=k,reference_rate=k/m,
                   reference_mcse=math.sqrt(k/m*(1-k/m)/m),reference_wilson_low=lo,reference_wilson_high=hi)
        if cell["kind"]=="local":
            row["normal_power"]=float(norm.sf(norm.ppf(1-ALPHA)-cell["h"]))
        rows.append(row)
    write_csv(OUT/"theory_summary.csv",rows)
    write_csv(OUT/"local_power.csv",[r for r in rows if r["kind"]=="local"])
    write_csv(OUT/"spike_size.csv",[r for r in rows if r["kind"]=="spike"])
    make_figures(rows)
    write_appendix(rows)
    return rows


def make_figures(rows):
    import matplotlib
    matplotlib.use("Agg")
    import matplotlib.pyplot as plt
    plt.rcParams.update({"font.family":"serif","font.size":9,"axes.labelsize":10,
                         "axes.titlesize":10,"legend.fontsize":8,"xtick.labelsize":9,
                         "ytick.labelsize":9,"pdf.fonttype":42,"ps.fonttype":42,
                         "axes.spines.top":False,"axes.spines.right":False})
    figures=HERE.parent.parent/"figures";figures.mkdir(exist_ok=True)
    fig,axes=plt.subplots(1,3,figsize=(7.2,3.05),sharey=True,layout="constrained")
    hgrid=np.linspace(0,2,101)
    for ax,(p,n1,n2) in zip(axes,PATHS):
        selected=[r for r in rows if r["kind"]=="local" and r["p"]==p]
        x=np.array([r["h"] for r in selected]);y=np.array([r["f20_rate"] for r in selected])
        low=np.array([r["f20_wilson_low"] for r in selected]);high=np.array([r["f20_wilson_high"] for r in selected])
        ax.plot(hgrid,norm.sf(norm.ppf(.95)-hgrid),"-",color="0.65",lw=1.2,label="Normal limit")
        ax.plot(x,[r["reference_rate"] for r in selected],"s--",color="0.25",lw=1.1,
                ms=4,mfc="white",label="Finite central reference")
        ax.errorbar(x,y,yerr=np.vstack((y-low,high-y)),fmt="o",color="black",ms=4,
                    capsize=3,lw=1,label=r"$F_{20}$ (95% Wilson interval)")
        ax.set_title(rf"$p={p}$"+"\n"+rf"$(n_1,n_2)=({n1},{n2})$")
        ax.set_xlabel(r"$h=\delta_n/a^o$");ax.set_xticks([0,1,2]);ax.set_xlim(-.12,2.12)
        ax.set_ylim(0,.75);ax.grid(axis="y",color=".9",lw=.5)
    axes[0].set_ylabel("Rejection probability")
    handles,labels=axes[0].get_legend_handles_labels()
    fig.legend(handles,labels,loc="outside lower center",ncol=3,frameon=False,fontsize=8.8)
    fig.savefig(figures/"local_power.pdf",metadata={"Title":"Diffuse local power: F20 and theoretical predictions"})
    plt.close(fig)
    selected=[r for r in rows if r["kind"]=="spike"]
    fig,ax=plt.subplots(figsize=(6.4,3.65),layout="constrained")
    x=np.arange(3)
    for prefix,offset,marker,color,label in (
        ("f20",-.13,"o","black",r"$F_{20}$"),
        ("population",0,"s","0.3","Population-parameter benchmark"),
        ("reference",.13,"^","0.55","Gaussian reference")):
        y=np.array([r[prefix+"_rate"] for r in selected])
        low=np.array([r[prefix+"_wilson_low"] for r in selected]);high=np.array([r[prefix+"_wilson_high"] for r in selected])
        ax.errorbar(x+offset,y,yerr=np.vstack((y-low,high-y)),fmt=marker,color=color,
                    ms=5,capsize=3,lw=1,label=label)
    limit=selected[0]["alpha_infinity"]
    ax.axhline(limit,color="0.35",ls="--",lw=1,label=rf"Spike limit $\alpha_\infty(0.3)={limit:.4f}$")
    ax.axhline(ALPHA,color="0.7",ls=":",lw=1,label="Nominal level 0.05")
    ax.set_xticks(x,[rf"$p={p}$"+"\n"+rf"$(n_1,n_2)=({n1},{n2})$" for p,n1,n2 in PATHS])
    ax.set_xlim(-.45,2.45);ax.set_ylabel("Null rejection probability")
    # Extent follows observations and intervals, rather than a target outcome.
    endpoints=[r[prefix+"_wilson_"+end] for r in selected for prefix in ("f20","population","reference") for end in ("low","high")]
    ax.set_ylim(max(0,min(.05,min(endpoints))-.008),max(limit,max(endpoints))+.008)
    ax.grid(axis="y",color=".9",lw=.5)
    ax.legend(loc="best",frameon=False,fontsize=8)
    fig.savefig(figures/"spike_calibration.pdf",metadata={"Title":"Spiked Gaussian null: F20, population calibration and Gaussian reference"})
    plt.close(fig)


def write_appendix(rows):
    local=[r for r in rows if r["kind"]=="local"]
    spike=[r for r in rows if r["kind"]=="spike"]
    text=r"""% Generated from theory_validation_results/theory_summary.csv.
\subsection{Experiments corresponding to the local-power and spike calculations}
\label{app:theoryexperiments}
We examine the two predictions in Section~\ref{sec:fullpower} and
\eqref{eq:spikedsize} using Gaussian observations. The sample-size paths are
$(p,n_1,n_2)=(50,25,40),(100,50,80),(200,100,160)$.
Each original-data setting uses 10,000 independent replications. F20 uses
the same 20 data-independent permutations, with partition seed 2026101743,
in every replication of a given sample-size pair. Calibration failures are
counted as nonrejections. The choices in these additional experiments were
fixed before their simulation. The plotted intervals are 95\% Wilson
intervals for the corresponding binomial probabilities.

For the local alternatives, let $\bm{\Sigma}_1=\bm{I}_p$ and
$\bm{\Sigma}_2=(1+t)\bm{I}_p$. Write $d=p(p+1)/2$ and
$v=2/n_1+2(1+t)^2/n_2$. Then
\[
 \delta_n=pt^2,\quad b^o=dv,\quad J^o=dv^2,\quad
 R^o=\frac{4d}{n_1^2(n_1-1)}+
     \frac{4d(1+t)^4}{n_2^2(n_2-1)},\qquad
 a^o=\{2(J^o+R^o)\}^{1/2}.
\]
We solve $pt^2/a^o=h$ for $h=0,1,2$, evaluating $a^o$ at the
alternative. The linear-term ratio is
$r_{\mathrm{lin}}=\bm{\Delta}^{\top}\bm{V}^o\bm{\Delta}/(a^o)^2
=vpt^2/(a^o)^2$; the variance of the linear term divided by
$(a^o)^2$ is $4r_{\mathrm{lin}}$. The nonzero ratios decrease along the path.
The covariance eigenvalues remain bounded and the feature spectrum is
diffuse, so these alternatives satisfy both local-power conditions.

The finite central-reference prediction in Table~\ref{tab:localtheory}
is $1-G_n^o(t_n^o-h)$, evaluated with 1,000,000 independent draws per
setting. Specifically, independently,
\[
 Q_0^{o,*}=v\chi_d^2,\qquad
 B^{o,*}=\frac{2\chi^2_{d(n_1-1)}}{n_1(n_1-1)}+
         \frac{2(1+t)^2\chi^2_{d(n_2-1)}}{n_2(n_2-1)}.
\]
This is the central reference in the theorem, with the signal entering
through the threshold. It is not an exact finite-sample power formula
for the original observations. The normal-limit prediction is
$1-\Phi(z_{0.95}-h)$.

\begin{table}[t]
\centering\small
\caption{Diffuse local alternatives. Rejection probabilities and predictions
are reported as proportions. $r_{\mathrm{lin}}$ is the linear-term ratio.}
\label{tab:localtheory}
\begin{tabular}{rrrrrrrrr}
\toprule
$p$ & $h$ & $t$ & $a^o$ & $r_{\mathrm{lin}}$ & F20 & SE & Central ref. & Normal \\
\midrule
"""
    for r in local:
        text+=f'{r["p"]} & {r["h"]} & {r["t"]:.4f} & {r["a"]:.4f} & {r["linear_ratio"]:.5f} & {r["f20_rate"]:.4f} & {r["f20_mcse"]:.4f} & {r["reference_rate"]:.4f} & {r["normal_power"]:.4f} \\\\\n'
    text+=r"""\bottomrule
\end{tabular}
\end{table}

For the spiked null, both groups have covariance
$\bm{\Sigma}=0.7\bm{I}_p+0.3\bm{1}_p\bm{1}_p^\top$.
Let $\lambda_1=0.3p+0.7$ and $\lambda_0=0.7$.
The three distinct eigenvalues of $\bm{\Gamma}$ are
$2\lambda_1^2$, $2\lambda_1\lambda_0$, and $2\lambda_0^2$, with
multiplicities $1$, $p-1$, and $p(p-1)/2$, respectively.
We compare F20 with a population-parameter benchmark that uses the same
original-data statistic $Q/B$ and the critical value
$q_{0.95}(d_1^o,d_2^o)$. Thus the benchmark removes estimation of the
degrees of freedom, while retaining the finite-sample behavior of the
original-data statistic.

The Gaussian-reference column uses 100,000 independent draws per path
point from the exact weighted-chi-square reference distribution, using
the same population critical value. Each multiplicity is incorporated in
the chi-square degrees of freedom. All numerator and denominator
chi-square variables are drawn independently. The limiting rejection
probability from \eqref{eq:spikedsize} is
"""
    text+=f'$\\alpha_\\infty(0.3)={spike[0]["alpha_infinity"]:.5f}$.\n'
    text+=r"""The Gaussian reference and the population benchmark distinguish matching
error from finite-sample effects in the original observations. None of
these comparisons requires the spike to satisfy the diffuse-spectrum
condition; its failure is precisely the source of the nonnominal limit.

\begin{table}[t]
\centering\small
\caption{Spiked Gaussian null. Parentheses contain Monte Carlo standard
errors. F20 and the population benchmark use 10,000 replications; the
Gaussian reference uses 100,000.}
\label{tab:spiketheory}
\begin{tabular}{rrrrrr}
\toprule
$p$ & $(n_1,n_2)$ & $d_1^o$ & F20 & Population benchmark & Gaussian reference \\
\midrule
"""
    for r in spike:
        text+=f'{r["p"]} & $({r["n1"]},{r["n2"]})$ & {r["df1"]:.3f} & {r["f20_rate"]:.4f} ({r["f20_mcse"]:.4f}) & {r["population_rate"]:.4f} ({r["population_mcse"]:.4f}) & {r["reference_rate"]:.4f} ({r["reference_mcse"]:.4f}) \\\\\n'
    text+=r"""\bottomrule
\end{tabular}
\end{table}
"""
    failures=sum(r["f20_failures"] for r in rows)
    text+=f'Across these 120,000 original-data replications, F20 had {failures} calibration failures.\n'
    text+='The data-generation seeds are 2026102100--2026102111; reference seeds are\n2026103100--2026103111. Per-replication outputs and the exact counts are\nprovided with the reproduction code.\n'
    (HERE.parent.parent/"theory_validation_appendix.tex").write_text(text.replace("F20",r"$F_{20}$"))


def main():
    parser=argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--workers",type=int,default=2)
    parser.add_argument("--backend",choices=("reference","fast"),default="reference")
    parser.add_argument("--summarize",action="store_true")
    parser.add_argument("--references-only",action="store_true")
    parser.add_argument("--replications",type=int,default=REPLICATIONS)
    args=parser.parse_args()
    if not 1<=args.workers<=2:
        parser.error("This experiment is limited to at most two workers.")
    OUT.mkdir(exist_ok=True)
    cells=make_cells()
    if args.summarize:
        summarize(cells);return
    errors=validate_population_formulas()
    protocol=dict(alpha=ALPHA,partitions=20,partition_seed=DEFAULT_PARTITION_SEED,
                  replications_per_cell=args.replications,local_reference_draws=LOCAL_REFERENCE_DRAWS,
                  spike_reference_draws=SPIKE_REFERENCE_DRAWS,workers=args.workers,
                  blas_threads=1,backend=args.backend,cells=cells,formula_checks=errors,
                  interpretation="Central local reference is an asymptotic prediction; exact Gaussian reference denotes its sampled distribution, not exact finite-sample validity for original data.",
                  source_sha256=source_hashes())
    check_protocol(protocol)
    for cell in cells:
        reference_simulation(cell)
    if args.references_only:
        print("Population formula checks and reference draws complete.",flush=True);return
    with ProcessPoolExecutor(max_workers=args.workers) as pool:
        # Start the expensive p=200 cells first to reduce the final tail.
        jobs=[pool.submit(run_cell,cell,args.backend,args.replications)
              for cell in sorted(cells,key=lambda c:c["p"],reverse=True)]
        for job in as_completed(jobs):
            print("Completed",job.result(),flush=True)
    summarize(cells)


if __name__=="__main__":
    main()


==> anc/reproducibility/theory_validation_results/cache_guard_validation.json <==
{
  "changed_protocol_rejected": true,
  "changed_data_seed_rejected": true,
  "changed_reference_seed_rejected": true
}


==> anc/reproducibility/theory_validation_results/completion.json <==
{
  "completed_utc": "2026-10-21T21:31:40.391449+00:00",
  "original_data_replications": 120000,
  "reference_draws": 9300000,
  "original_data_cells": 12,
  "f20_calibration_failures": 4,
  "population_statistic_failures": 0,
  "sum_worker_elapsed_seconds": 328.14336860599906,
  "raw_array_archives": 24,
  "final_plot_and_table_checks": "Both vector PDF figures visually inspected; main-text and appendix fragments compiled with the manuscript preamble without overfull or underfull boxes."
}


==> anc/reproducibility/theory_validation_results/local_power.csv <==
kind,id,p,n1,n2,h,index,data_seed,reference_seed,d,t,v,b,J,R,a,delta,achieved_h,linear_ratio,linear_variance_fraction,df1,df2,critical_population,replications,backend,elapsed_seconds,partition_seed,partitions,f20_count,f20_rate,f20_mcse,f20_wilson_low,f20_wilson_high,population_count,population_rate,population_mcse,population_wilson_low,population_wilson_high,f20_failures,population_failures,f20_minus_population,paired_difference_mcse,J_ratio_mean,J_ratio_median,R_ratio_mean,R_ratio_median,B_ratio_mean,B_ratio_median,reference_draws,reference_count,reference_rate,reference_mcse,reference_wilson_low,reference_wilson_high,normal_power
local,local_p50_h0,50,25,40,0,0,2026102100,2026103100,1275,0.0,0.13,165.75,21.5475,0.42173076923076924,6.62860932160446,0.0,0.0,0.0,0.0,1275.0,65143.60465116279,1.0667275380310264,10000,fast,10.138508086999536,2026101743,20,583,0.0583,0.0023430985894750565,0.05387497335175193,0.06306425080890377,536,0.0536,0.0022522664140816025,0.049354575868798316,0.05818825787654174,0,0,0.0047,0.0012361002363803018,1.0041057888759108,0.9809198498776038,1.0095521928055398,0.9617726701406637,1.0354967114488902,1.0337946184784461,1000000,49753,0.049753,0.00021743421761765094,0.04932856367185895,0.050180895525471975,0.050000000000000044
local,local_p50_h1,50,25,40,1,1,2026102101,2026103101,1275,0.4308862867310605,0.18237177827775014,232.52401730413143,42.4058185280408,0.6826147630610196,9.283149604644086,9.283149604644084,0.9999999999999998,0.019645463667472825,0.0785818546698913,1275.0,79206.34236036714,1.0666033244613609,10000,fast,10.829466999000033,2026101743,20,2647,0.2647,0.004411733332829626,0.2561447045628046,0.27343600507043575,2412,0.2412,0.004278113602979705,0.23291545123936452,0.24968330631729768,0,0,0.0235,0.001973617114957115,0.9962912367753611,0.9818414721680264,0.9953834188660545,0.9715020406038247,1.031808382337483,1.0303963277286445,1000000,249601,0.249601,0.0004327820938983035,0.2487537256603969,0.2504501981271075,0.2595110228414442
local,local_p50_h2,50,25,40,2,2,2026102102,2026103102,1275,0.6678608368027675,0.21908798854702144,279.33718539745234,61.19942207511424,0.9724480105518425,11.150952433372325,22.301904866744643,1.9999999999999993,0.03929493733492032,0.1571797493396813,1275.0,80240.0357644732,1.0665959058585628,10000,fast,11.400602328999412,2026101743,20,6179,0.6179,0.00485900802633624,0.6083329669039474,0.6273764862802471,5952,0.5952,0.004908532978395887,0.5855446733472541,0.6047822133629689,0,0,0.0227,0.002102121045822321,0.9990584324089897,0.9879215935489123,0.9977372139532532,0.9766188020549569,1.0308834452903812,1.029970454826413,1000000,625852,0.625852,0.0004839021327665337,0.6249030874927727,0.6267999456003907,0.6387600313123353
local,local_p100_h0,100,50,80,0,3,2026102103,2026103103,5050,0.0,0.065,328.25,21.33625,0.2048504908292431,6.563703297808219,0.0,0.0,0.0,0.0,5050.0,525983.9117974845,1.0331224304994993,10000,fast,18.00437530400086,2026101743,20,550,0.055,0.0022798026230355993,0.05070013939854093,0.059641619151361236,521,0.0521,0.0022222868851703194,0.04791383183117402,0.05663015390927806,0,0,0.0029,0.0008057443281787586,1.0013650301098607,0.9951596035921417,1.0013938254994226,0.9888139101378435,1.0175155054490606,1.0172815915078703,1000000,49813,0.049813,0.00021755841751354969,0.04938832001745553,0.050241138718902116,0.050000000000000044
local,local_p100_h1,100,50,80,1,4,2026102104,2026103104,5050,0.286569732408613,0.08138154190874924,410.9767866391837,33.44592458539982,0.2743635497439916,8.212221153274406,8.212221153274406,1.0,0.009909808855585983,0.03963923542234393,5050.0,615613.5511217556,1.0330984513967298,10000,fast,18.0172070109993,2026101743,20,2653,0.2653,0.0044149281987366455,0.25673821628877475,0.27404203254642073,2576,0.2576,0.004373125198299266,0.24912305362777565,0.2662631087823283,0,0,0.0077,0.0013282497599256227,1.0001087095675647,0.9973713343548237,1.0012825952361193,0.9933979147457945,1.0163801361047582,1.0158957349014441,1000000,254499,0.254499,0.0004355792224142469,0.25364622460887687,0.25535366154784145,0.2595110228414442
local,local_p100_h2,100,50,80,2,5,2026102105,2026103105,5050,0.4285689169298566,0.0910202287604536,459.65215524029065,41.837644320206785,0.33129633767713584,9.183565827921518,18.367131655843036,2.0,0.019822415490008825,0.0792896619600353,5050.0,637737.5171075596,1.033093567727248,10000,fast,18.91760538300059,2026101743,20,6211,0.6211,0.004851131723629034,0.611547166308331,0.6305598292862911,6115,0.6115,0.00487409222317346,0.6019058773538264,0.6210084910095128,0,0,0.0096,0.0014936556165027035,1.0001828976316687,0.9973775026219844,0.999668706356674,0.9936664414048911,1.015999378080359,1.0156468350403816,1000000,631836,0.631836,0.0004823061984922027,0.6308901924608192,0.6327807946579416,0.6387600313123353
local,local_p200_h0,200,100,160,0,6,2026102106,2026103106,20100,0.0,0.0325,653.25,21.230625,0.10096447970268724,6.531705669991979,0.0,0.0,0.0,0.0,20100.0,4226591.012568177,1.0165039288356137,10000,fast,54.912534535000304,2026101743,20,526,0.0526,0.0022323359962156237,0.0483939705288705,0.057149631213210914,508,0.0508,0.0021958907076628383,0.04666599590665272,0.05527898822956311,0,0,0.0018,0.0006322309479906529,0.9996692821283788,0.9981152628368378,0.9990702702206902,0.9970699773711322,1.0084722907814376,1.0084049342401276,1000000,49531,0.049531,0.00021697391557281719,0.04910746668744142,0.049957994215490666,0.050000000000000044
local,local_p200_h1,200,100,160,1,7,2026102107,2026103107,20100,0.19499939274028122,0.03785029435812051,760.7909165982223,28.796160138227027,0.12149214306305288,7.604952633815687,7.604952633815688,1.0000000000000002,0.00497705852759922,0.01990823411039688,20100.000000000004,4764117.285164457,1.016499421820791,10000,fast,54.91453107599955,2026101743,20,2591,0.2591,0.004381406052855636,0.2506062577502665,0.26777875266472534,2534,0.2534,0.004349579749814918,0.24497078529010177,0.26201860270631594,0,0,0.0057,0.0009730599593901996,1.0004494044927756,0.9990538810863567,0.9998333304760161,0.997904117832862,1.0083392004926168,1.0083180795567923,1000000,257798,0.257798,0.00043742221159424454,0.2569415997665157,0.25865626104435474,0.2595110228414442
local,local_p200_h2,200,100,160,2,8,2026102108,2026103108,20100,0.2858377233059864,0.04066723313345903,817.4113859825266,33.24185939969527,0.13520837253535523,8.170320406474966,16.340640812949925,1.9999999999999991,0.009954868624547527,0.03981947449819011,20100.0,4941715.970726292,1.0164981479835993,10000,fast,49.70878922300017,2026101743,20,6378,0.6378,0.004806362033804777,0.6283284487621557,0.647165721286886,6326,0.6326,0.0048209671228914225,0.623101837025179,0.6419963266069176,0,0,0.0052,0.0009784639692773144,0.9997975287818168,0.998516106656374,0.999445119824518,0.9964420380850647,1.008073596898576,1.0079524613890103,1000000,636134,0.636134,0.000481110729504134,0.6351905190126045,0.6370764350851031,0.6387600313123353


==> anc/reproducibility/theory_validation_results/metadata_validation.json <==
[
  {
    "file": "local_p50_h0_reference.npz",
    "old_fields_sha256_unchanged": {
      "U": "507b536710a87203d4b2c4bc6589b830ffa60dd1fbf488444104833b7c5b86f0",
      "reject": "83c4c868bf4cd23c9afda324e533dd22b6d231f49eadb4a607eb1bb87278d0d1",
      "seed": "16edf6e16f0810190098333414b980aa144146c06ff236472b5e233702816575",
      "threshold": "dcdd862c721064cad560d9ccdb0f058603ff1f9410ea3cddfa195fea7097f7af",
      "draws": "4f973621fe8403b6facae9abab80d863a847d3fb007ba2f9830f8e16e6e9b4d4"
    }
  },
  {
    "file": "local_p50_h1_reference.npz",
    "old_fields_sha256_unchanged": {
      "U": "ab8485c7fe2240831b8ceebcbc231663713f560ec97cb70ccca36a5cc6888a08",
      "reject": "4a1ef843be29dfa905964cd1d546c04a52ce45b2dba3b0f589b8b4527630b81c",
      "seed": "d8f2185e1c93ae1c183c455a1d5304372b3e0efa9bb581fd71680b8deed11fc4",
      "threshold": "0287cc646a0813a1db7d26daf8461575ddebc675dd74bf848cdb0a75aef696a9",
      "draws": "4f973621fe8403b6facae9abab80d863a847d3fb007ba2f9830f8e16e6e9b4d4"
    }
  },
  {
    "file": "local_p50_h2_reference.npz",
    "old_fields_sha256_unchanged": {
      "U": "3c35118e7dfbd7573743021737b454475809b800e7b7d41ed3d51ee24a17f58c",
      "reject": "a8c38a6f06aca8fddbb1acedc12a10a27c33fd836acf3c287b524e610bbce017",
      "seed": "32ad8dd77ad74d8ece632020fbc367f842ec273ea5fe150f60748a54bbf5cc43",
      "threshold": "afa342ca40cd000c98cf7ea322f10941968e33f090534c91d8543f2736bfdd52",
      "draws": "4f973621fe8403b6facae9abab80d863a847d3fb007ba2f9830f8e16e6e9b4d4"
    }
  },
  {
    "file": "local_p100_h0_reference.npz",
    "old_fields_sha256_unchanged": {
      "U": "ae97a02a807afd6ce82747daae65da858ceaa1e563a39ea3103112d9718b7c87",
      "reject": "1d1079ac102fb085435eeadfecb776568bb91243ec6922e1538b7f38779968af",
      "seed": "e283c3aa36ac7c191cbf0516d52547968ec3b1754f287f553e02a6fccc75021f",
      "threshold": "0998217dd771b2aa13652d0c978752ed698a766f5b4b234624c1e54558a1edda",
      "draws": "4f973621fe8403b6facae9abab80d863a847d3fb007ba2f9830f8e16e6e9b4d4"
    }
  },
  {
    "file": "local_p100_h1_reference.npz",
    "old_fields_sha256_unchanged": {
      "U": "ce01beec58129e8d8938dc2262c7306794c62ce79c6ca38e964bfac0724ec330",
      "reject": "5210cd7f909b67f99dd306839f30f48d8480f66cbb5bbc4ffb0b840028078d95",
      "seed": "ba4342c8fcb0d8b9198a23b3a0472b6add32c71ffd82937bb8263973d152040a",
      "threshold": "9fd7d78c45f95af9f624664d3c2c3243fee59f66f8804cd51ae94f1ba8bd5604",
      "draws": "4f973621fe8403b6facae9abab80d863a847d3fb007ba2f9830f8e16e6e9b4d4"
    }
  },
  {
    "file": "local_p100_h2_reference.npz",
    "old_fields_sha256_unchanged": {
      "U": "ae0b135c2107c176c16e81bfa40038ce989d81f73cc10aee3cdf05904f46ca40",
      "reject": "c80e4aab3a9e758ae524406b7a8f667a84840b7794118cea3023b9ec6ca27a56",
      "seed": "0efe229b79dab1e64a9430649d2296ad6caa1ca6040281998f7cc93ac1894f06",
      "threshold": "a98e62e802fd241bda29750f956f5f611eefc9190c50706b3c93a00771d78630",
      "draws": "4f973621fe8403b6facae9abab80d863a847d3fb007ba2f9830f8e16e6e9b4d4"
    }
  },
  {
    "file": "local_p200_h0_reference.npz",
    "old_fields_sha256_unchanged": {
      "U": "a40969a6f64d0f62cda8f9f56e421f2018a398b634074f436a2da59f97002d5a",
      "reject": "6273b55f460263740415e27eb3c39475c888661f8dd966c2f90aad8d3df48ccc",
      "seed": "284524130b26e3b10391eaa6a2877325198b776bc4bffe792c43858a803ee161",
      "threshold": "c2d5c16546d8866dcec8e61bdee059eb3b6ce3fbff65d6537043ecbad00792ed",
      "draws": "4f973621fe8403b6facae9abab80d863a847d3fb007ba2f9830f8e16e6e9b4d4"
    }
  },
  {
    "file": "local_p200_h1_reference.npz",
    "old_fields_sha256_unchanged": {
      "U": "e4126ce5febaad2209835285255b49060a6294fa5818564d4792f2a577b4a285",
      "reject": "1868e507c9a3352823c20335fd0ec1ca8c15db790910ed1004eda6bc54f116a4",
      "seed": "a7181a963204d2190d20539fa4ab4f8c0b526def2a4a02e8117196e783473b8d",
      "threshold": "d2d23c5b045834311be806d6442ae01b7ed0f0219b42238f674ad4d1a5ccf20c",
      "draws": "4f973621fe8403b6facae9abab80d863a847d3fb007ba2f9830f8e16e6e9b4d4"
    }
  },
  {
    "file": "local_p200_h2_reference.npz",
    "old_fields_sha256_unchanged": {
      "U": "d3ef948cab774150eb3f8031141c446fc32716d0005fa9e576e58ad5af50ac40",
      "reject": "7de0ca2b08f89fb03f823f4c50813d680865142403261f67a6e97e94706b96da",
      "seed": "859b60a3aef126e7af3cacb00a298a1a6a323eaf2daefc6c7dc2ff02dfcef727",
      "threshold": "8b558fefdeaec61f209193d5f37f2e922abab04774f97605dee0e65fcc52d3f4",
      "draws": "4f973621fe8403b6facae9abab80d863a847d3fb007ba2f9830f8e16e6e9b4d4"
    }
  },
  {
    "file": "spike_p50_reference.npz",
    "old_fields_sha256_unchanged": {
      "statistic": "befba6219619b331361009b475e8834093f43deb336fb7d4482f8e4f909eda95",
      "reject": "7a7619c94a410e5f3d2d5d80d7519a0295ae630682cfd17b57184e654665b99d",
      "seed": "71047cd617dc39ae0378a6883583f2a07a897c9dd8214b721c11ac467fdcf695",
      "critical": "4370e8cc769562aa895d418b0a18090570720e027fddcd936e472726c865b530",
      "draws": "184c0ede118ec8cd31f699524bae48a81ed01ded5f8d08f2f4ff4286b33b0270"
    }
  },
  {
    "file": "spike_p100_reference.npz",
    "old_fields_sha256_unchanged": {
      "statistic": "1f2e4e6812e1d309cf8c46a930bba06f7c3e7c699e895742a84d02b38282434a",
      "reject": "2ca148bcff8bcbaf6fc7b72ce220d99400776291814c1f8361b1bcd0566f0cb7",
      "seed": "436be968a6769ca29c9bc27a3202d91013ccfc2bf96910c8f37c7174b5a57de1",
      "critical": "ee667d9e5c5ae7ee15024c275c1d659223253b346bc2be32b6cc2bc0abef360d",
      "draws": "184c0ede118ec8cd31f699524bae48a81ed01ded5f8d08f2f4ff4286b33b0270"
    }
  },
  {
    "file": "spike_p200_reference.npz",
    "old_fields_sha256_unchanged": {
      "statistic": "f571b3a45ebe7537eededda037655268c8e016938d656ad26e1da0fae6030e96",
      "reject": "0fbf84997e99adf4340543ad4d644b881ae51b1d5696d19f8c09b87da891d024",
      "seed": "0db9de8c8c23aa09a30e4a9ce68c9144ad15c37ed30668fb2096ae66c0d6db0e",
      "critical": "70fbdee1b4b1e9427b49c3c5479b770b1606f8322efa2a27e1457469b9cea41c",
      "draws": "184c0ede118ec8cd31f699524bae48a81ed01ded5f8d08f2f4ff4286b33b0270"
    }
  }
]


==> anc/reproducibility/theory_validation_results/protocol.json <==
{
  "alpha": 0.05,
  "partitions": 20,
  "partition_seed": 2026101743,
  "replications_per_cell": 10000,
  "local_reference_draws": 1000000,
  "spike_reference_draws": 100000,
  "workers": 2,
  "blas_threads": 1,
  "backend": "fast",
  "cells": [
    {
      "kind": "local",
      "id": "local_p50_h0",
      "p": 50,
      "n1": 25,
      "n2": 40,
      "h": 0,
      "index": 0,
      "data_seed": 2026102100,
      "reference_seed": 2026103100,
      "d": 1275,
      "t": 0.0,
      "v": 0.13,
      "b": 165.75,
      "J": 21.5475,
      "R": 0.42173076923076924,
      "a": 6.62860932160446,
      "delta": 0.0,
      "achieved_h": 0.0,
      "linear_ratio": 0.0,
      "linear_variance_fraction": 0.0,
      "df1": 1275.0,
      "df2": 65143.60465116279,
      "critical_population": 1.0667275380310264
    },
    {
      "kind": "local",
      "id": "local_p50_h1",
      "p": 50,
      "n1": 25,
      "n2": 40,
      "h": 1,
      "index": 1,
      "data_seed": 2026102101,
      "reference_seed": 2026103101,
      "d": 1275,
      "t": 0.4308862867310605,
      "v": 0.18237177827775014,
      "b": 232.52401730413143,
      "J": 42.4058185280408,
      "R": 0.6826147630610196,
      "a": 9.283149604644086,
      "delta": 9.283149604644084,
      "achieved_h": 0.9999999999999998,
      "linear_ratio": 0.019645463667472825,
      "linear_variance_fraction": 0.0785818546698913,
      "df1": 1275.0,
      "df2": 79206.34236036714,
      "critical_population": 1.0666033244613609
    },
    {
      "kind": "local",
      "id": "local_p50_h2",
      "p": 50,
      "n1": 25,
      "n2": 40,
      "h": 2,
      "index": 2,
      "data_seed": 2026102102,
      "reference_seed": 2026103102,
      "d": 1275,
      "t": 0.6678608368027675,
      "v": 0.21908798854702144,
      "b": 279.33718539745234,
      "J": 61.19942207511424,
      "R": 0.9724480105518425,
      "a": 11.150952433372325,
      "delta": 22.301904866744643,
      "achieved_h": 1.9999999999999993,
      "linear_ratio": 0.03929493733492032,
      "linear_variance_fraction": 0.1571797493396813,
      "df1": 1275.0,
      "df2": 80240.0357644732,
      "critical_population": 1.0665959058585628
    },
    {
      "kind": "local",
      "id": "local_p100_h0",
      "p": 100,
      "n1": 50,
      "n2": 80,
      "h": 0,
      "index": 3,
      "data_seed": 2026102103,
      "reference_seed": 2026103103,
      "d": 5050,
      "t": 0.0,
      "v": 0.065,
      "b": 328.25,
      "J": 21.33625,
      "R": 0.2048504908292431,
      "a": 6.563703297808219,
      "delta": 0.0,
      "achieved_h": 0.0,
      "linear_ratio": 0.0,
      "linear_variance_fraction": 0.0,
      "df1": 5050.0,
      "df2": 525983.9117974845,
      "critical_population": 1.0331224304994993
    },
    {
      "kind": "local",
      "id": "local_p100_h1",
      "p": 100,
      "n1": 50,
      "n2": 80,
      "h": 1,
      "index": 4,
      "data_seed": 2026102104,
      "reference_seed": 2026103104,
      "d": 5050,
      "t": 0.286569732408613,
      "v": 0.08138154190874924,
      "b": 410.9767866391837,
      "J": 33.44592458539982,
      "R": 0.2743635497439916,
      "a": 8.212221153274406,
      "delta": 8.212221153274406,
      "achieved_h": 1.0,
      "linear_ratio": 0.009909808855585983,
      "linear_variance_fraction": 0.03963923542234393,
      "df1": 5050.0,
      "df2": 615613.5511217556,
      "critical_population": 1.0330984513967298
    },
    {
      "kind": "local",
      "id": "local_p100_h2",
      "p": 100,
      "n1": 50,
      "n2": 80,
      "h": 2,
      "index": 5,
      "data_seed": 2026102105,
      "reference_seed": 2026103105,
      "d": 5050,
      "t": 0.4285689169298566,
      "v": 0.0910202287604536,
      "b": 459.65215524029065,
      "J": 41.837644320206785,
      "R": 0.33129633767713584,
      "a": 9.183565827921518,
      "delta": 18.367131655843036,
      "achieved_h": 2.0,
      "linear_ratio": 0.019822415490008825,
      "linear_variance_fraction": 0.0792896619600353,
      "df1": 5050.0,
      "df2": 637737.5171075596,
      "critical_population": 1.033093567727248
    },
    {
      "kind": "local",
      "id": "local_p200_h0",
      "p": 200,
      "n1": 100,
      "n2": 160,
      "h": 0,
      "index": 6,
      "data_seed": 2026102106,
      "reference_seed": 2026103106,
      "d": 20100,
      "t": 0.0,
      "v": 0.0325,
      "b": 653.25,
      "J": 21.230625,
      "R": 0.10096447970268724,
      "a": 6.531705669991979,
      "delta": 0.0,
      "achieved_h": 0.0,
      "linear_ratio": 0.0,
      "linear_variance_fraction": 0.0,
      "df1": 20100.0,
      "df2": 4226591.012568177,
      "critical_population": 1.0165039288356137
    },
    {
      "kind": "local",
      "id": "local_p200_h1",
      "p": 200,
      "n1": 100,
      "n2": 160,
      "h": 1,
      "index": 7,
      "data_seed": 2026102107,
      "reference_seed": 2026103107,
      "d": 20100,
      "t": 0.19499939274028122,
      "v": 0.03785029435812051,
      "b": 760.7909165982223,
      "J": 28.796160138227027,
      "R": 0.12149214306305288,
      "a": 7.604952633815687,
      "delta": 7.604952633815688,
      "achieved_h": 1.0000000000000002,
      "linear_ratio": 0.00497705852759922,
      "linear_variance_fraction": 0.01990823411039688,
      "df1": 20100.000000000004,
      "df2": 4764117.285164457,
      "critical_population": 1.016499421820791
    },
    {
      "kind": "local",
      "id": "local_p200_h2",
      "p": 200,
      "n1": 100,
      "n2": 160,
      "h": 2,
      "index": 8,
      "data_seed": 2026102108,
      "reference_seed": 2026103108,
      "d": 20100,
      "t": 0.2858377233059864,
      "v": 0.04066723313345903,
      "b": 817.4113859825266,
      "J": 33.24185939969527,
      "R": 0.13520837253535523,
      "a": 8.170320406474966,
      "delta": 16.340640812949925,
      "achieved_h": 1.9999999999999991,
      "linear_ratio": 0.009954868624547527,
      "linear_variance_fraction": 0.03981947449819011,
      "df1": 20100.0,
      "df2": 4941715.970726292,
      "critical_population": 1.0164981479835993
    },
    {
      "kind": "spike",
      "id": "spike_p50",
      "p": 50,
      "n1": 25,
      "n2": 40,
      "eta": 0.3,
      "top": 15.7,
      "bulk": 0.7,
      "eigenvalues": [
        492.97999999999996,
        21.979999999999997,
        0.9799999999999999
      ],
      "multiplicities": [
        1,
        49,
        1225
      ],
      "index": 9,
      "data_seed": 2026102109,
      "reference_seed": 2026103109,
      "alpha_infinity": 0.061431853396051894,
      "b": 180.08249999999998,
      "J": 1131.7873807499998,
      "R": 22.151505403846148,
      "a": 48.040376479662314,
      "df1": 28.65353277287811,
      "df2": 1463.9956163258887,
      "critical_population": 1.47826181853027
    },
    {
      "kind": "spike",
      "id": "spike_p100",
      "p": 100,
      "n1": 50,
      "n2": 80,
      "eta": 0.3,
      "top": 30.7,
      "bulk": 0.7,
      "eigenvalues": [
        1884.98,
        42.98,
        0.9799999999999999
      ],
      "multiplicities": [
        1,
        99,
        4950
      ],
      "index": 10,
      "data_seed": 2026102110,
      "reference_seed": 2026103110,
      "alpha_infinity": 0.061431853396051894,
      "b": 357.20750000000004,
      "J": 3951.2034591250003,
      "R": 37.935718224522084,
      "a": 89.32120887392335,
      "df1": 32.29324922804826,
      "df2": 3363.5108026970142,
      "critical_population": 1.444901626563068
    },
    {
      "kind": "spike",
      "id": "spike_p200",
      "p": 200,
      "n1": 100,
      "n2": 160,
      "eta": 0.3,
      "top": 60.7,
      "bulk": 0.7,
      "eigenvalues": [
        7368.9800000000005,
        84.98,
        0.9799999999999999
      ],
      "multiplicities": [
        1,
        199,
        19900
      ],
      "index": 11,
      "data_seed": 2026102111,
      "reference_seed": 2026103111,
      "alpha_infinity": 0.061431853396051894,
      "b": 711.4575,
      "J": 14723.617123312504,
      "R": 70.01971643306891,
      "a": 172.0095162468959,
      "df1": 34.37822174177618,
      "df2": 7228.98920606304,
      "critical_population": 1.4286067062453718
    }
  ],
  "formula_checks": [
    {
      "p": 3,
      "max_eigenvalue_absolute_error": 1.7763568394002505e-15,
      "trace2_relative_error": 4.440892098500626e-16
    },
    {
      "p": 5,
      "max_eigenvalue_absolute_error": 2.220446049250313e-15,
      "trace2_relative_error": 4.440892098500626e-16
    }
  ],
  "interpretation": "Central local reference is an asymptotic prediction; exact Gaussian reference denotes its sampled distribution, not exact finite-sample validity for original data.",
  "source_sha256": {
    "pooled_covariance_f.py": "bf09c9c7eda8c1319f8dd61a86e13e408c3a5e79346baf1f494aac6296f9346b",
    "fullsample_covariance_f.py": "8f000831c11c8d8225ca4b51306811a688f02158737e5e147a74af4292b3ed9e",
    "theory_validation.py": "bf8c7cc07a345bda7999de175bac1ced9b0dfe2e4bfc0712116c4c9e90d70637",
    "fast_pooled_covariance_f.py": "d1cebc04243b4470a5b38e7f013e55ccef563bcd3a9bc5191586fe7f1f96bdec",
    "fast_trace_kernel.c": "56ba52bc189006017b90f5db01d127b8471c27d2bcb26b1e9842e140ac469c8c"
  },
  "cache_guard_script_sha256": "27d76367bafde25ee43706a9ab46bca11f11e16711d0dcad8a8693a2efe5e008",
  "metadata_note": "After all simulations completed, reference files received cell_json copied from the original protocol. Existing numeric array hashes were verified unchanged. Cache guards and figure layout were then strengthened; original generation-script hash is retained in source_sha256."
}


==> anc/reproducibility/theory_validation_results/spike_size.csv <==
kind,id,p,n1,n2,eta,top,bulk,index,data_seed,reference_seed,alpha_infinity,b,J,R,a,df1,df2,critical_population,replications,backend,elapsed_seconds,partition_seed,partitions,f20_count,f20_rate,f20_mcse,f20_wilson_low,f20_wilson_high,population_count,population_rate,population_mcse,population_wilson_low,population_wilson_high,f20_failures,population_failures,f20_minus_population,paired_difference_mcse,J_ratio_mean,J_ratio_median,R_ratio_mean,R_ratio_median,B_ratio_mean,B_ratio_median,reference_draws,reference_count,reference_rate,reference_mcse,reference_wilson_low,reference_wilson_high
spike,spike_p50,50,25,40,0.3,15.7,0.7,9,2026102109,2026103109,0.061431853396051894,180.08249999999998,1131.7873807499998,22.151505403846148,48.040376479662314,28.65353277287811,1463.9956163258887,1.47826181853027,10000,fast,11.612927372999366,2026101743,20,797,0.0797,0.002708281927717275,0.07455182521796713,0.08517096381242359,488,0.0488,0.002154496692965668,0.04474778133939989,0.05319873879029866,4,0,0.0309,0.0019480499197528241,0.9933987608233227,0.6429494367523773,0.9899670552101885,0.5406201174790566,1.0331594497422525,1.0088798472928682,100000,5893,0.05893,0.0007446962810434869,0.05748729467950168,0.06040659106363234
spike,spike_p100,100,50,80,0.3,30.7,0.7,10,2026102110,2026103110,0.061431853396051894,357.20750000000004,3951.2034591250003,37.935718224522084,89.32120887392335,32.29324922804826,3363.5108026970142,1.444901626563068,10000,fast,19.64924186999997,2026101743,20,711,0.0711,0.002569918092079979,0.06622602477244359,0.07630336902992278,560,0.056,0.0022992172581119863,0.051661752823658105,0.060679237729502705,0,0,0.0151,0.001639349793904485,1.0024854965408787,0.7739004924570136,1.0060798735338299,0.7038207542750923,1.017462321128717,1.0063003672393254,100000,6003,0.06003,0.0007511750734682295,0.05857455580286098,0.06151924543142535
spike,spike_p200,200,100,160,0.3,60.7,0.7,11,2026102111,2026103111,0.061431853396051894,711.4575,14723.617123312504,70.01971643306891,172.0095162468959,34.37822174177618,7228.98920606304,1.4286067062453718,10000,fast,50.03757941599997,2026101743,20,667,0.0667,0.0024950172344094137,0.06197435120405561,0.07175842178397271,567,0.0567,0.0023126848034265286,0.05233512205233271,0.061405330903109144,0,0,0.01,0.0012923494174183969,0.9958994422481763,0.8645408427804987,0.9941482983135851,0.8136358992504459,1.0080841498488937,1.001491616191057,100000,5998,0.05998,0.0007508821452132152,0.05852513178142375,0.06146867329417384


==> anc/reproducibility/theory_validation_results/theory_summary.csv <==
kind,id,p,n1,n2,h,index,data_seed,reference_seed,d,t,v,b,J,R,a,delta,achieved_h,linear_ratio,linear_variance_fraction,df1,df2,critical_population,replications,backend,elapsed_seconds,partition_seed,partitions,f20_count,f20_rate,f20_mcse,f20_wilson_low,f20_wilson_high,population_count,population_rate,population_mcse,population_wilson_low,population_wilson_high,f20_failures,population_failures,f20_minus_population,paired_difference_mcse,J_ratio_mean,J_ratio_median,R_ratio_mean,R_ratio_median,B_ratio_mean,B_ratio_median,reference_draws,reference_count,reference_rate,reference_mcse,reference_wilson_low,reference_wilson_high,normal_power,eta,top,bulk,alpha_infinity
local,local_p50_h0,50,25,40,0,0,2026102100,2026103100,1275,0.0,0.13,165.75,21.5475,0.42173076923076924,6.62860932160446,0.0,0.0,0.0,0.0,1275.0,65143.60465116279,1.0667275380310264,10000,fast,10.138508086999536,2026101743,20,583,0.0583,0.0023430985894750565,0.05387497335175193,0.06306425080890377,536,0.0536,0.0022522664140816025,0.049354575868798316,0.05818825787654174,0,0,0.0047,0.0012361002363803018,1.0041057888759108,0.9809198498776038,1.0095521928055398,0.9617726701406637,1.0354967114488902,1.0337946184784461,1000000,49753,0.049753,0.00021743421761765094,0.04932856367185895,0.050180895525471975,0.050000000000000044,,,,
local,local_p50_h1,50,25,40,1,1,2026102101,2026103101,1275,0.4308862867310605,0.18237177827775014,232.52401730413143,42.4058185280408,0.6826147630610196,9.283149604644086,9.283149604644084,0.9999999999999998,0.019645463667472825,0.0785818546698913,1275.0,79206.34236036714,1.0666033244613609,10000,fast,10.829466999000033,2026101743,20,2647,0.2647,0.004411733332829626,0.2561447045628046,0.27343600507043575,2412,0.2412,0.004278113602979705,0.23291545123936452,0.24968330631729768,0,0,0.0235,0.001973617114957115,0.9962912367753611,0.9818414721680264,0.9953834188660545,0.9715020406038247,1.031808382337483,1.0303963277286445,1000000,249601,0.249601,0.0004327820938983035,0.2487537256603969,0.2504501981271075,0.2595110228414442,,,,
local,local_p50_h2,50,25,40,2,2,2026102102,2026103102,1275,0.6678608368027675,0.21908798854702144,279.33718539745234,61.19942207511424,0.9724480105518425,11.150952433372325,22.301904866744643,1.9999999999999993,0.03929493733492032,0.1571797493396813,1275.0,80240.0357644732,1.0665959058585628,10000,fast,11.400602328999412,2026101743,20,6179,0.6179,0.00485900802633624,0.6083329669039474,0.6273764862802471,5952,0.5952,0.004908532978395887,0.5855446733472541,0.6047822133629689,0,0,0.0227,0.002102121045822321,0.9990584324089897,0.9879215935489123,0.9977372139532532,0.9766188020549569,1.0308834452903812,1.029970454826413,1000000,625852,0.625852,0.0004839021327665337,0.6249030874927727,0.6267999456003907,0.6387600313123353,,,,
local,local_p100_h0,100,50,80,0,3,2026102103,2026103103,5050,0.0,0.065,328.25,21.33625,0.2048504908292431,6.563703297808219,0.0,0.0,0.0,0.0,5050.0,525983.9117974845,1.0331224304994993,10000,fast,18.00437530400086,2026101743,20,550,0.055,0.0022798026230355993,0.05070013939854093,0.059641619151361236,521,0.0521,0.0022222868851703194,0.04791383183117402,0.05663015390927806,0,0,0.0029,0.0008057443281787586,1.0013650301098607,0.9951596035921417,1.0013938254994226,0.9888139101378435,1.0175155054490606,1.0172815915078703,1000000,49813,0.049813,0.00021755841751354969,0.04938832001745553,0.050241138718902116,0.050000000000000044,,,,
local,local_p100_h1,100,50,80,1,4,2026102104,2026103104,5050,0.286569732408613,0.08138154190874924,410.9767866391837,33.44592458539982,0.2743635497439916,8.212221153274406,8.212221153274406,1.0,0.009909808855585983,0.03963923542234393,5050.0,615613.5511217556,1.0330984513967298,10000,fast,18.0172070109993,2026101743,20,2653,0.2653,0.0044149281987366455,0.25673821628877475,0.27404203254642073,2576,0.2576,0.004373125198299266,0.24912305362777565,0.2662631087823283,0,0,0.0077,0.0013282497599256227,1.0001087095675647,0.9973713343548237,1.0012825952361193,0.9933979147457945,1.0163801361047582,1.0158957349014441,1000000,254499,0.254499,0.0004355792224142469,0.25364622460887687,0.25535366154784145,0.2595110228414442,,,,
local,local_p100_h2,100,50,80,2,5,2026102105,2026103105,5050,0.4285689169298566,0.0910202287604536,459.65215524029065,41.837644320206785,0.33129633767713584,9.183565827921518,18.367131655843036,2.0,0.019822415490008825,0.0792896619600353,5050.0,637737.5171075596,1.033093567727248,10000,fast,18.91760538300059,2026101743,20,6211,0.6211,0.004851131723629034,0.611547166308331,0.6305598292862911,6115,0.6115,0.00487409222317346,0.6019058773538264,0.6210084910095128,0,0,0.0096,0.0014936556165027035,1.0001828976316687,0.9973775026219844,0.999668706356674,0.9936664414048911,1.015999378080359,1.0156468350403816,1000000,631836,0.631836,0.0004823061984922027,0.6308901924608192,0.6327807946579416,0.6387600313123353,,,,
local,local_p200_h0,200,100,160,0,6,2026102106,2026103106,20100,0.0,0.0325,653.25,21.230625,0.10096447970268724,6.531705669991979,0.0,0.0,0.0,0.0,20100.0,4226591.012568177,1.0165039288356137,10000,fast,54.912534535000304,2026101743,20,526,0.0526,0.0022323359962156237,0.0483939705288705,0.057149631213210914,508,0.0508,0.0021958907076628383,0.04666599590665272,0.05527898822956311,0,0,0.0018,0.0006322309479906529,0.9996692821283788,0.9981152628368378,0.9990702702206902,0.9970699773711322,1.0084722907814376,1.0084049342401276,1000000,49531,0.049531,0.00021697391557281719,0.04910746668744142,0.049957994215490666,0.050000000000000044,,,,
local,local_p200_h1,200,100,160,1,7,2026102107,2026103107,20100,0.19499939274028122,0.03785029435812051,760.7909165982223,28.796160138227027,0.12149214306305288,7.604952633815687,7.604952633815688,1.0000000000000002,0.00497705852759922,0.01990823411039688,20100.000000000004,4764117.285164457,1.016499421820791,10000,fast,54.91453107599955,2026101743,20,2591,0.2591,0.004381406052855636,0.2506062577502665,0.26777875266472534,2534,0.2534,0.004349579749814918,0.24497078529010177,0.26201860270631594,0,0,0.0057,0.0009730599593901996,1.0004494044927756,0.9990538810863567,0.9998333304760161,0.997904117832862,1.0083392004926168,1.0083180795567923,1000000,257798,0.257798,0.00043742221159424454,0.2569415997665157,0.25865626104435474,0.2595110228414442,,,,
local,local_p200_h2,200,100,160,2,8,2026102108,2026103108,20100,0.2858377233059864,0.04066723313345903,817.4113859825266,33.24185939969527,0.13520837253535523,8.170320406474966,16.340640812949925,1.9999999999999991,0.009954868624547527,0.03981947449819011,20100.0,4941715.970726292,1.0164981479835993,10000,fast,49.70878922300017,2026101743,20,6378,0.6378,0.004806362033804777,0.6283284487621557,0.647165721286886,6326,0.6326,0.0048209671228914225,0.623101837025179,0.6419963266069176,0,0,0.0052,0.0009784639692773144,0.9997975287818168,0.998516106656374,0.999445119824518,0.9964420380850647,1.008073596898576,1.0079524613890103,1000000,636134,0.636134,0.000481110729504134,0.6351905190126045,0.6370764350851031,0.6387600313123353,,,,
spike,spike_p50,50,25,40,,9,2026102109,2026103109,,,,180.08249999999998,1131.7873807499998,22.151505403846148,48.040376479662314,,,,,28.65353277287811,1463.9956163258887,1.47826181853027,10000,fast,11.612927372999366,2026101743,20,797,0.0797,0.002708281927717275,0.07455182521796713,0.08517096381242359,488,0.0488,0.002154496692965668,0.04474778133939989,0.05319873879029866,4,0,0.0309,0.0019480499197528241,0.9933987608233227,0.6429494367523773,0.9899670552101885,0.5406201174790566,1.0331594497422525,1.0088798472928682,100000,5893,0.05893,0.0007446962810434869,0.05748729467950168,0.06040659106363234,,0.3,15.7,0.7,0.061431853396051894
spike,spike_p100,100,50,80,,10,2026102110,2026103110,,,,357.20750000000004,3951.2034591250003,37.935718224522084,89.32120887392335,,,,,32.29324922804826,3363.5108026970142,1.444901626563068,10000,fast,19.64924186999997,2026101743,20,711,0.0711,0.002569918092079979,0.06622602477244359,0.07630336902992278,560,0.056,0.0022992172581119863,0.051661752823658105,0.060679237729502705,0,0,0.0151,0.001639349793904485,1.0024854965408787,0.7739004924570136,1.0060798735338299,0.7038207542750923,1.017462321128717,1.0063003672393254,100000,6003,0.06003,0.0007511750734682295,0.05857455580286098,0.06151924543142535,,0.3,30.7,0.7,0.061431853396051894
spike,spike_p200,200,100,160,,11,2026102111,2026103111,,,,711.4575,14723.617123312504,70.01971643306891,172.0095162468959,,,,,34.37822174177618,7228.98920606304,1.4286067062453718,10000,fast,50.03757941599997,2026101743,20,667,0.0667,0.0024950172344094137,0.06197435120405561,0.07175842178397271,567,0.0567,0.0023126848034265286,0.05233512205233271,0.061405330903109144,0,0,0.01,0.0012923494174183969,0.9958994422481763,0.8645408427804987,0.9941482983135851,0.8136358992504459,1.0080841498488937,1.001491616191057,100000,5998,0.05998,0.0007508821452132152,0.05852513178142375,0.06146867329417384,,0.3,60.7,0.7,0.061431853396051894


==> anc/reproducibility/timing_v13.csv <==
p,n1,n2,method,median_seconds,q25_seconds,q75_seconds,repetitions,warmups,seed,case_id,blas_threads,C_backend_active,python_version,numpy_version,scipy_version
50,20,30,original_F20,0.0015686395,0.00154604775,0.0015960165000000002,100,3,2026102152,0,1,True,3.12.14,2.3.5,1.17.0
50,20,30,accelerated_F20,0.0006434195000000001,0.00062333975,0.0007152030000000001,100,3,2026102152,0,1,True,3.12.14,2.3.5,1.17.0
50,20,30,NR3,0.000146591,0.00014120525000000002,0.00015948575,100,3,2026102152,0,1,True,3.12.14,2.3.5,1.17.0
200,20,30,original_F20,0.0038098690000000004,0.0035323655000000006,0.004223405,100,3,2026102152,1,1,True,3.12.14,2.3.5,1.17.0
200,20,30,accelerated_F20,0.0009283295,0.0007996182500000001,0.0012137995,100,3,2026102152,1,1,True,3.12.14,2.3.5,1.17.0
200,20,30,NR3,0.00016897,0.0001625525,0.00018927500000000003,100,3,2026102152,1,1,True,3.12.14,2.3.5,1.17.0
50,50,80,original_F20,0.005247255500000001,0.004661911,0.00581756275,100,3,2026102152,2,1,True,3.12.14,2.3.5,1.17.0
50,50,80,accelerated_F20,0.0012012005,0.001075772,0.00143959725,100,3,2026102152,2,1,True,3.12.14,2.3.5,1.17.0
50,50,80,NR3,0.00035970800000000003,0.0002948645,0.00040478025000000007,100,3,2026102152,2,1,True,3.12.14,2.3.5,1.17.0
200,50,80,original_F20,0.0114574985,0.010538437000000001,0.012637921000000002,100,3,2026102152,3,1,True,3.12.14,2.3.5,1.17.0
200,50,80,accelerated_F20,0.0015771830000000002,0.00143883975,0.00204456975,100,3,2026102152,3,1,True,3.12.14,2.3.5,1.17.0
200,50,80,NR3,0.00038160550000000004,0.00034659700000000003,0.00044427275000000004,100,3,2026102152,3,1,True,3.12.14,2.3.5,1.17.0
200,100,160,original_F20,0.035614979000000005,0.034489161250000004,0.03734737375,100,3,2026102152,4,1,True,3.12.14,2.3.5,1.17.0
200,100,160,accelerated_F20,0.0038044705000000005,0.0036379025000000003,0.004185042250000001,100,3,2026102152,4,1,True,3.12.14,2.3.5,1.17.0
200,100,160,NR3,0.0013056485000000001,0.001195267,0.001431726,100,3,2026102152,4,1,True,3.12.14,2.3.5,1.17.0


==> anc/reproducibility/verify_fast_implementation.py <==
"""Numerical equivalence checks and single-threaded timing of optional C backend."""
import os
os.environ['OPENBLAS_NUM_THREADS']='1'
os.environ['OMP_NUM_THREADS']='1'
import json,time
from pathlib import Path
import numpy as np
from pooled_covariance_f import pooled_covariance_f as reference
import fast_pooled_covariance_f as accelerated


def main():
    rng=np.random.default_rng(2026102149)
    comparisons=0; failures=0; max_p_error=0.; max_partition_scaled_error=0.
    def check(x,y,m,seed):
        nonlocal comparisons,failures,max_p_error,max_partition_scaled_error
        a=reference(x,y,permutations=m,seed=seed)
        b=accelerated.pooled_covariance_f(x,y,permutations=m,seed=seed)
        assert set(a)==set(b)
        assert a['failure']==b['failure']
        assert a['failure_reason']==b['failure_reason']
        assert a['reject']==b['reject']
        failures+=int(a['failure']);comparisons+=1
        for key in ['Q','B','U','J','R','statistic','df1','df2','p.value','D']:
            np.testing.assert_allclose(a[key],b[key],rtol=2e-10,atol=1e-8,equal_nan=True,err_msg=key)
        for key in ['raw','positive_part']:
            for subkey in a[key]:
                np.testing.assert_allclose(a[key][subkey],b[key][subkey],rtol=2e-10,atol=1e-7,equal_nan=True)
        aa=np.asarray(a['partition_estimates']);bb=np.asarray(b['partition_estimates'])
        np.testing.assert_allclose(aa,bb,rtol=2e-10,atol=1e-7,equal_nan=True)
        max_p_error=max(max_p_error,abs(a['p.value']-b['p.value']))
        max_partition_scaled_error=max(max_partition_scaled_error,float(np.max(abs(aa-bb))/(1+np.max(abs(aa)))))
    for n,m,p in [(8,9,3),(11,15,4),(20,30,50),(20,30,200),(50,80,50),(50,80,200),(100,160,200)]:
        for distribution in ['normal','skew','mixed','spike']:
            for rep in range(4):
                x=rng.normal(size=(n,p));y=rng.normal(size=(m,p))
                if distribution in ['skew','mixed']:
                    y=(rng.chisquare(1,(m,p))-1)/np.sqrt(2)
                    if distribution=='skew':x=(rng.chisquare(1,(n,p))-1)/np.sqrt(2)
                if distribution=='spike':
                    x=np.sqrt(.7)*x+np.sqrt(.3)*rng.normal(size=(n,1))
                    y=np.sqrt(.7)*y+np.sqrt(.3)*rng.normal(size=(m,1))
                partitions=1 if rep%2 else 20
                check(x,y,partitions,rep)
                if rep==0:
                    check(10*x+37,10*y-19,partitions,rep)
                    check(.001*x,.001*y,partitions,rep)
                if p<10 and rep==1:
                    q,_=np.linalg.qr(rng.normal(size=(p,p)))
                    check(x@q,y@q,partitions,rep)
    check(np.zeros((20,50)),np.zeros((30,50)),20,12)
    # Additional one-partition concentrated designs exercise invalid trace rules.
    for rep in range(100):
        x=rng.normal(size=(12,50))*.1+rng.normal(size=(12,1))
        y=rng.normal(size=(15,50))*.1+rng.normal(size=(15,1))
        check(x,y,1,rep)
    # Explicitly check compiler-unavailable fallback using the same public API.
    kernel=accelerated._KERNEL
    accelerated._KERNEL=None
    check(rng.normal(size=(20,50)),rng.normal(size=(30,50)),20,17)
    accelerated._KERNEL=kernel
    benchmarks=[]
    for n,m,p in [(20,30,50),(20,30,200),(50,80,50),(50,80,200),(80,120,50),(100,160,200)]:
        x=rng.normal(size=(n,p));y=rng.normal(size=(m,p))
        timings=[]
        for fn in [reference,accelerated.pooled_covariance_f]:
            for _ in range(3):fn(x,y)
            elapsed=[]
            for _ in range(60):
                start=time.perf_counter();fn(x,y);elapsed.append(time.perf_counter()-start)
            timings.append(float(np.median(elapsed)))
        benchmarks.append(dict(p=p,n1=n,n2=m,reference_seconds=timings[0],accelerated_seconds=timings[1],speedup=timings[0]/timings[1]))
    result=dict(comparisons=comparisons,invalid_calibrations_exercised=failures,max_p_value_absolute_error=max_p_error,max_partition_global_scaled_error=max_partition_scaled_error,C_backend=kernel is not None,threads=1,benchmarks=benchmarks)
    destination=Path(__file__).with_name('fast_implementation_validation.json')
    destination.write_text(json.dumps(result,indent=2)+'\n')
    print(json.dumps(result,indent=2))

if __name__=='__main__':main()

